Loop quantum cosmology from an alternative Hamiltonian. II. Including the Lorentzian term

The scheme of using the Chern-Simons action to regularize the gravitational Hamiltonian constraint is extended to including the Lorentzian term in the $k=0$ cosmological model. The Euclidean term and the Lorenzian term are thus regularized separately mimicking the treatment of full loop quantum gravity. The new quantum dynamics for the spatially flat Friedmann-Robertson-Walker model with a massless scalar field as an emergent time is studied. By semiclassical analysis, the effective Hamiltonian constraint is obtained, which indicates that the new quantum dynamics has the correct classical limit. The classical big-bang singularity is again replaced by a quantum bounce. Similar to the case of quantizing only the Euclidean term, the backward evolution of the cosmological model determined by the new effective Hamiltonian will be bounced to an asymptotic de Sitter universe coupled to a massless scalar field, while the problem of negative energy density of matter in the former case is resolved.

==> mathematica-code/CS-LQC-I.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    502572,      10615]
NotebookOptionsPosition[    496940,      10443]
NotebookOutlinePosition[    497590,      10467]
CellTagsIndexPosition[    497547,      10464]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Sec", ".", " ", 
     RowBox[{"V", ":", "  ", 
      RowBox[{
      "Coefficients", " ", "of", " ", "effective", " ", "Hamiltonian"}]}]}], 
    "\:ff1a", " ", "\[IndentingNewLine]", " ", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[ScriptCapitalH]", "^"], "grav"], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Kappa]", "2"], " ", 
        SuperscriptBox["\[Gamma]", "3"]}]], 
      FractionBox["1", 
       RowBox[{"\[ImaginaryI]", " ", "\[HBar]"}]], 
      FractionBox[
       SuperscriptBox["\[Alpha]", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         SqrtBox["\[CapitalDelta]"], ")"}], "3"]], " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], 
        RowBox[{"1", "/", "2"}]], "[", 
       RowBox[{
        RowBox[{"sgn", 
         RowBox[{"(", "v", ")"}], " ", "\[ScriptCapitalB]"}], "+", 
        RowBox[{"\[ScriptCapitalB]", " ", "sgn", 
         RowBox[{"(", "v", ")"}]}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], 
       RowBox[{"1", "/", "2"}]]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"8", "*", "\[Pi]", "*", "G"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptL]", "p"], "=", 
    SqrtBox[
     RowBox[{"\[HBar]", "*", "G"}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\[CapitalDelta]", ":=", 
    RowBox[{"2", "*", "\[Pi]", "*", 
     SqrtBox["3"], "*", "\[Gamma]", "*", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["\[ScriptL]", "p"], ")"}], "2"]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", ":=", 
   RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["\[ScriptL]", "p"], ")"}], "2"], "*", 
    SqrtBox["\[CapitalDelta]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<-----------------------------------------------------------------------\
----------\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Eq. (3.14):   \!\(\*SubscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \
\(^\)], \(grav\)]\)=\!\(\*FractionBox[\(1\), \(2\\\ \*SuperscriptBox[\(\
\[Kappa]\), \(2\)]\\\ \*SuperscriptBox[\(\[Gamma]\), \
\(3\)]\)]\)\!\(\*FractionBox[\(1\), \(\[ImaginaryI]\\\ \
\[HBar]\)]\)\!\(\*FractionBox[SuperscriptBox[\(\[Alpha]\), \(2\)], \
SuperscriptBox[\((\*SqrtBox[\(\[CapitalDelta]\)])\), \(3\)]]\) \
\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \(1/2\)]\
\)[sgn(v) \[ScriptCapitalB]+\[ScriptCapitalB] \
sgn(v),v]\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \
\(1/2\)]\) = \>\"", ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Kappa]", "2"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}]], 
    FractionBox["1", 
     RowBox[{"\[ImaginaryI]", " ", "\[HBar]"}]], 
    FractionBox[
     SuperscriptBox["\[Alpha]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       SqrtBox["\[CapitalDelta]"], ")"}], "3"]]}], " ", ",", 
   "\"\<\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \
\(1/2\)]\)[sgn(v) \[ScriptCapitalB]+\[ScriptCapitalB] sgn(v),v]\
\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \(1/2\)]\
\)\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<----------------------------------------------------------------------\
-----------\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7689650819031987`*^9, 3.7689651996786723`*^9}, {
   3.768965813695283*^9, 3.7689660435813556`*^9}, {3.768966078808106*^9, 
   3.7689662910871873`*^9}, {3.7689667850536757`*^9, 3.768966790493041*^9}, {
   3.7689680309347177`*^9, 3.768968096562216*^9}, {3.768974048500572*^9, 
   3.7689740520070524`*^9}, 3.7689741118219957`*^9, {3.7689857826284533`*^9, 
   3.768985820616752*^9}, {3.768994751391404*^9, 3.7689947515690126`*^9}, {
   3.775959523780184*^9, 3.7759595277506905`*^9}, {3.775965270143689*^9, 
   3.7759653203771887`*^9}, {3.7759654139851246`*^9, 
   3.7759654158123436`*^9}, {3.775965554600954*^9, 3.775965555026847*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.7689662280263977`*^9, 3.768966253555005*^9}, {
   3.768966286323812*^9, 3.7689662920298357`*^9}, 3.768966791768441*^9, {
   3.768967710526351*^9, 3.7689677135735817`*^9}, {3.7689680486767845`*^9, 
   3.768968099506302*^9}, {3.7689741077070827`*^9, 3.7689741160183277`*^9}, {
   3.7689857987202673`*^9, 3.7689858219952126`*^9}, {3.7689947523130393`*^9, 
   3.7689947624780273`*^9}, 3.775959529319338*^9, 3.775965321086128*^9, 
   3.775965416527718*^9, 3.775965563246521*^9, 3.77613650906526*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (3.14):   \\!\\(\\*SubscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\)]\\)=\\!\\(\\*FractionBox[\\(1\\), \
\\(2\\\\ \\*SuperscriptBox[\\(\[Kappa]\\), \\(2\\)]\\\\ \\*SuperscriptBox[\\(\
\[Gamma]\\), \\(3\\)]\\)]\\)\\!\\(\\*FractionBox[\\(1\\), \
\\(\[ImaginaryI]\\\\ \[HBar]\\)]\\)\\!\\(\\*FractionBox[SuperscriptBox[\\(\
\[Alpha]\\), \\(2\\)], \
SuperscriptBox[\\((\\*SqrtBox[\\(\[CapitalDelta]\\)])\\), \\(3\\)]]\\) \
\[LeftBracketingBar]v\\!\\(\\*SuperscriptBox[\\(\[RightBracketingBar]\\), \
\\(1/2\\)]\\)[sgn(v) \[ScriptCapitalB]+\[ScriptCapitalB] sgn(v),v]\
\[LeftBracketingBar]v\\!\\(\\*SuperscriptBox[\\(\[RightBracketingBar]\\), \
\\(1/2\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[HBar]"}], 
     RowBox[{"32", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}], 
   "\[InvisibleSpace]", "\<\"\[LeftBracketingBar]v\\!\\(\\*SuperscriptBox[\\(\
\[RightBracketingBar]\\), \\(1/2\\)]\\)[sgn(v) \[ScriptCapitalB]+\
\[ScriptCapitalB] sgn(v),v]\[LeftBracketingBar]v\\!\\(\\*SuperscriptBox[\\(\
\[RightBracketingBar]\\), \\(1/2\\)]\\)\"\>"}],
  SequenceForm[
  "Eq. (3.14):   \!\(\*SubscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \
\(^\)], \(grav\)]\)=\!\(\*FractionBox[\(1\), \(2\\ \
\*SuperscriptBox[\(\[Kappa]\), \(2\)]\\ \*SuperscriptBox[\(\[Gamma]\), \(3\)]\
\)]\)\!\(\*FractionBox[\(1\), \(\[ImaginaryI]\\ \
\[HBar]\)]\)\!\(\*FractionBox[SuperscriptBox[\(\[Alpha]\), \(2\)], \
SuperscriptBox[\((\*SqrtBox[\(\[CapitalDelta]\)])\), \(3\)]]\) \
\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \(1/2\)]\
\)[sgn(v) \[ScriptCapitalB]+\[ScriptCapitalB] \
sgn(v),v]\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \
\(1/2\)]\) = ", Complex[0, 
     Rational[-1, 
      32]] $CellContext`\[Gamma]^(-1) $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar], 
   "\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \
\(1/2\)]\)[sgn(v) \[ScriptCapitalB]+\[ScriptCapitalB] sgn(v),v]\
\[LeftBracketingBar]v\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \(1/2\)]\
\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689662280263977`*^9, 3.768966253555005*^9}, {
   3.768966286323812*^9, 3.7689662920298357`*^9}, 3.768966791768441*^9, {
   3.768967710526351*^9, 3.7689677135735817`*^9}, {3.7689680486767845`*^9, 
   3.768968099506302*^9}, {3.7689741077070827`*^9, 3.7689741160183277`*^9}, {
   3.7689857987202673`*^9, 3.7689858219952126`*^9}, {3.7689947523130393`*^9, 
   3.7689947624780273`*^9}, 3.775959529319338*^9, 3.775965321086128*^9, 
   3.775965416527718*^9, 3.775965563246521*^9, 3.7761365090681963`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.7689662280263977`*^9, 3.768966253555005*^9}, {
   3.768966286323812*^9, 3.7689662920298357`*^9}, 3.768966791768441*^9, {
   3.768967710526351*^9, 3.7689677135735817`*^9}, {3.7689680486767845`*^9, 
   3.768968099506302*^9}, {3.7689741077070827`*^9, 3.7689741160183277`*^9}, {
   3.7689857987202673`*^9, 3.7689858219952126`*^9}, {3.7689947523130393`*^9, 
   3.7689947624780273`*^9}, 3.775959529319338*^9, 3.775965321086128*^9, 
   3.775965416527718*^9, 3.775965563246521*^9, 3.7761365090692053`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", 
     RowBox[{"8", "*", "\[Pi]", "*", "G"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptL]", "p"], "=", 
     SqrtBox[
      RowBox[{"\[HBar]", "*", "G"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[CapitalDelta]", ":=", 
     RowBox[{"2", "*", "\[Pi]", "*", 
      SqrtBox["3"], "*", "\[Gamma]", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["\[ScriptL]", "p"], ")"}], "2"]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]", ":=", 
     RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["\[ScriptL]", "p"], ")"}], "2"], "*", 
      SqrtBox["\[CapitalDelta]"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Double", " ", "Check", " ", "on", " ", "the", " ", "ffective", " ", 
     "Hamiltonian", " ", 
     SubsuperscriptBox["\[ScriptCapitalH]", "grav", "eff"], " ", "from", " ", 
     SubscriptBox[
      OverscriptBox["\[ScriptCapitalH]", "^"], "grav"]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PoissonBracket", "[", 
      RowBox[{"f_", ",", "g_", ",", "b_", ",", "v_", ",", "T_", ",", "p_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[HBar]"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "b"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "v"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "T"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "p"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "p"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "T"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalB]", "=", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "b", "]"}], "3"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "b"}], "]"}], " ", 
       RowBox[{"Sin", "[", "b", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "b"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"{", ",", "}"}], " ", "\[RightTeeArrow]", " ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[ImaginaryI]", " ", "\[HBar]"}]], " ", "[", ",", "]"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Effective Ham for gravity:  \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(eff\)]\) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalH]", "grav"], "[", "b_", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[HBar]"}], 
          RowBox[{"32", " ", "\[Gamma]", " ", 
           SqrtBox["\[CapitalDelta]"]}]]}], 
        SqrtBox["v"], 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "\[HBar]"}], ")"}], " ", "2", " ", 
        RowBox[{"PoissonBracket", "[", 
         RowBox[{
         "\[ScriptCapitalB]", ",", "v", ",", "b", ",", "v", ",", "T", ",", 
          "p"}], "]"}], " ", 
        SqrtBox["v"]}], "//", "Simplify"}]}], ",", 
     "\"\<  \[LongRightArrow]  \>\"", ",", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalH]", "grav"], "[", "b", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.1):  \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \
\(eff\)]\) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalH]", "grav"], "[", "b", "]"}], "+", 
      FractionBox[
       SuperscriptBox["p", "2"], 
       RowBox[{"2", "*", "\[Alpha]", "*", "v"}]]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.768966414365642*^9, {3.7689664898643303`*^9, 3.768966519414706*^9}, {
   3.768966562760004*^9, 3.768966651148402*^9}, {3.7689667183253794`*^9, 
   3.7689667642154646`*^9}, {3.768966798927597*^9, 3.768966844552696*^9}, {
   3.7689668751917844`*^9, 3.768967037537455*^9}, {3.768967137249507*^9, 
   3.7689671488658037`*^9}, {3.7689672797309046`*^9, 3.768967294630988*^9}, {
   3.7689673363633738`*^9, 3.7689673922643075`*^9}, {3.768967508025709*^9, 
   3.768967649273346*^9}, {3.7689677060596824`*^9, 3.7689677063788905`*^9}, {
   3.768967742272027*^9, 3.7689677468955603`*^9}, {3.768967791648469*^9, 
   3.768967816345319*^9}, {3.7689678476970243`*^9, 3.768967875473765*^9}, {
   3.7689679873726454`*^9, 3.768968014163338*^9}, {3.768968118320651*^9, 
   3.7689681221243467`*^9}, {3.7689733596342688`*^9, 
   3.7689733722713995`*^9}, {3.7689740565669255`*^9, 
   3.7689740582941694`*^9}, {3.768985830342125*^9, 3.768985841924754*^9}, {
   3.768994746510415*^9, 3.7689947471999154`*^9}, {3.775965435497244*^9, 
   3.775965559231613*^9}, {3.775969231928503*^9, 3.7759692480522985`*^9}, {
   3.7761364951359205`*^9, 3.7761364951429415`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.7689702813726454`*^9, 3.7689733728633184`*^9, 3.768974118455038*^9, 
   3.768985843865116*^9, 3.7689947669146695`*^9, 3.7759595321102448`*^9, 
   3.7759654638779616`*^9, {3.775965544557353*^9, 3.775965559986063*^9}, 
   3.7759692573949137`*^9, 3.7761365125913687`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Effective Ham for gravity:  \\!\\(\\*SubsuperscriptBox[\\(\
\[ScriptCapitalH]\\), \\(grav\\), \\(eff\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", "b", "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
     RowBox[{"8", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}], 
   "\[InvisibleSpace]", "\<\"  \[LongRightArrow]  \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"v", " ", "\[HBar]"}], ")"}], " ", 
        SuperscriptBox["b", "2"]}], 
       RowBox[{"\[Gamma]", " ", 
        SqrtBox["\[CapitalDelta]"]}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "b", "]"}], "3"],
      SeriesData[$CellContext`b, 0, {}, 2, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     0, {(-3) $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 2, 3, 1],
    Editable->False]}],
  SequenceForm[
  "Effective Ham for gravity:  \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \
\(grav\), \(eff\)]\) = ", 
   Rational[-3, 
     8] $CellContext`v $CellContext`\[Gamma]^(-1) \
$CellContext`\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar] (
    3 Cos[$CellContext`b] + 5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2, 
   "  \[LongRightArrow]  ", 
   SeriesData[$CellContext`b, 
    0, {(-3) $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 2, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7689702813726454`*^9, 3.7689733728633184`*^9, 3.768974118455038*^9, 
   3.768985843865116*^9, 3.7689947669146695`*^9, 3.7759595321102448`*^9, 
   3.7759654638779616`*^9, {3.775965544557353*^9, 3.775965559986063*^9}, 
   3.7759692573949137`*^9, 3.7761365127025137`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.1):  \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(tot\\), \\(eff\\)]\\) \
= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     SuperscriptBox["p", "2"], 
     RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", "b", "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
     RowBox[{"8", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}]}],
  SequenceForm[
  "Eq. (5.1):  \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \
\(eff\)]\) = ", 
   Rational[1, 4] $CellContext`G^(-1) $CellContext`p^2 
    Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2]/$CellContext`\[HBar] + 
   Rational[-3, 
      8] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar] (3 Cos[$CellContext`b] + 
     5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7689702813726454`*^9, 3.7689733728633184`*^9, 3.768974118455038*^9, 
   3.768985843865116*^9, 3.7689947669146695`*^9, 3.7759595321102448`*^9, 
   3.7759654638779616`*^9, {3.775965544557353*^9, 3.775965559986063*^9}, 
   3.7759692573949137`*^9, 3.776136512705518*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.7689702813726454`*^9, 3.7689733728633184`*^9, 3.768974118455038*^9, 
   3.768985843865116*^9, 3.7689947669146695`*^9, 3.7759595321102448`*^9, 
   3.7759654638779616`*^9, {3.775965544557353*^9, 3.775965559986063*^9}, 
   3.7759692573949137`*^9, 3.7761365127075047`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "matter", " ", "density"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", 
     RowBox[{"8", "*", "\[Pi]", "*", "G"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptL]", "p"], "=", 
     SqrtBox[
      RowBox[{"\[HBar]", "*", "G"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[CapitalDelta]", ":=", 
     RowBox[{"2", "*", "\[Pi]", "*", 
      SqrtBox["3"], "*", "\[Gamma]", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["\[ScriptL]", "p"], ")"}], "2"]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]", ":=", 
     RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["\[ScriptL]", "p"], ")"}], "2"], "*", 
      SqrtBox["\[CapitalDelta]"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", 
       RowBox[{"eff", ",", "tot"}]], " ", "[", "p_", "]"}], "=", 
     "\[InvisibleSpace]", 
     RowBox[{
      FractionBox[
       SuperscriptBox["p", "2"], 
       RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
        SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", "\[Gamma]", " ", 
         SqrtBox["\[CapitalDelta]"]}]], 
       RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "b", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "b", "]"}], "2"]}]}]}]}], ";"}], 
   "                 ", 
   RowBox[{"(*", 
    RowBox[{"from", " ", "above", " ", "result"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"eff", ",", "tot"}]], " ", "[", "p", "]"}], "\[Equal]", 
        "0"}], ",", "p"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.2):  the matter density:   \!\(\*SubscriptBox[\(\[Rho]\), \(T\
\)]\)(v)=\!\(\*FractionBox[SuperscriptBox[\(p\), \(2\)], \(2 \
\*SuperscriptBox[\(V\), \(2\)]\)]\)=\!\(\*FractionBox[SuperscriptBox[\(p\), \
\(2\)], \(2 \*SuperscriptBox[\(\[Alpha]\), \(2\)]\\\ \*SuperscriptBox[\(v\), \
\(2\)]\)]\) = (using \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \
\(eff\)]\)=0) =\>\"", ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["p", "2"], 
       RowBox[{"2", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["v", "2"]}]], "/.", 
      RowBox[{"psol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7689694448245993`*^9, 3.7689694597768755`*^9}, {
   3.7689698905682945`*^9, 3.768970131539335*^9}, {3.768970170517599*^9, 
   3.768970219616656*^9}, 3.7689702964298096`*^9, {3.768972458979668*^9, 
   3.768972477472269*^9}, {3.768972524636721*^9, 3.768972528164719*^9}, {
   3.768973314570594*^9, 3.768973317465644*^9}, {3.7689740816691523`*^9, 
   3.768974083284313*^9}, {3.768985867546007*^9, 3.7689858763852854`*^9}, {
   3.7689947413002243`*^9, 3.768994741912168*^9}, {3.77596559187104*^9, 
   3.775965660529813*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.7689700440033846`*^9, 3.768970132840255*^9}, {
   3.7689701932146745`*^9, 3.768970221369385*^9}, 3.768970298058965*^9, 
   3.7689719085428267`*^9, 3.7689724782538233`*^9, 3.7689725287826567`*^9, 
   3.7689733180035253`*^9, 3.768974121058402*^9, 3.768985876933156*^9, 
   3.768994793915943*^9, 3.7759595346547813`*^9, 3.7759656611128407`*^9, 
   3.7761365157476177`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.2):  the matter density:   \\!\\(\\*SubscriptBox[\\(\
\[Rho]\\), \\(T\\)]\\)(v)=\\!\\(\\*FractionBox[SuperscriptBox[\\(p\\), \
\\(2\\)], \\(2 \\*SuperscriptBox[\\(V\\), \
\\(2\\)]\\)]\\)=\\!\\(\\*FractionBox[SuperscriptBox[\\(p\\), \\(2\\)], \\(2 \
\\*SuperscriptBox[\\(\[Alpha]\\), \\(2\\)]\\\\ \\*SuperscriptBox[\\(v\\), \
\\(2\\)]\\)]\\) = (using \\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \
\\(tot\\), \\(eff\\)]\\)=0) =\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", "b", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
    RowBox[{"16", " ", "G", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}],
  SequenceForm[
  "Eq. (5.2):  the matter density:   \!\(\*SubscriptBox[\(\[Rho]\), \
\(T\)]\)(v)=\!\(\*FractionBox[SuperscriptBox[\(p\), \(2\)], \(2 \
\*SuperscriptBox[\(V\), \(2\)]\)]\)=\!\(\*FractionBox[SuperscriptBox[\(p\), \
\(2\)], \(2 \*SuperscriptBox[\(\[Alpha]\), \(2\)]\\ \*SuperscriptBox[\(v\), \
\(2\)]\)]\) = (using \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \
\(eff\)]\)=0) =", Rational[3, 16] $CellContext`G^(-1) 
   Pi^(-1) $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^(-1) (
    3 Cos[$CellContext`b] + 5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689700440033846`*^9, 3.768970132840255*^9}, {
   3.7689701932146745`*^9, 3.768970221369385*^9}, 3.768970298058965*^9, 
   3.7689719085428267`*^9, 3.7689724782538233`*^9, 3.7689725287826567`*^9, 
   3.7689733180035253`*^9, 3.768974121058402*^9, 3.768985876933156*^9, 
   3.768994793915943*^9, 3.7759595346547813`*^9, 3.7759656611128407`*^9, 
   3.776136515749606*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.7689700440033846`*^9, 3.768970132840255*^9}, {
   3.7689701932146745`*^9, 3.768970221369385*^9}, 3.768970298058965*^9, 
   3.7689719085428267`*^9, 3.7689724782538233`*^9, 3.7689725287826567`*^9, 
   3.7689733180035253`*^9, 3.768974121058402*^9, 3.768985876933156*^9, 
   3.768994793915943*^9, 3.7759595346547813`*^9, 3.7759656611128407`*^9, 
   3.776136515751607*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "maximal", " ", "value", " ", "of", " ", 
     SubscriptBox["\[Rho]", "T"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<-----------------------------the maximal value of \
\!\(\*SubscriptBox[\(\[Rho]\), \(T\)]\)------------------------------\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Set x\[Congruent]Cos[b], \!\(\*SubscriptBox[\(\[Rho]\), \(T\)]\) \
\[Proportional] y[x] = 3(3Cos[b]+5Cos[3b])Sin[b\!\(\*SuperscriptBox[\(]\), \
\(2\)]\) = \>\"", ",", 
     RowBox[{
      RowBox[{"y", "[", "x_", "]"}], "=", 
      RowBox[{"TrigExpand", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", "b", "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "b", "]"}], "2"]}], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "\[Rule]", 
          RowBox[{"ArcSin", "[", "x", "]"}]}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Solution (the extreme value) to y'[x]==0:  \>\"", ",", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "x", "]"}], "\[Equal]", "0"}], ",", "x"}], 
       "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<The value of y''[x] at the extreme point:  \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"y", "''"}], "[", "x", "]"}], "/.", "sol"}], "//", 
      "Simplify"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<                                          =\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"y", "''"}], "[", "x", "]"}], "/.", "sol"}], "//", "N"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.3):  the maximal value of \!\(\*SubscriptBox[\(\[Rho]\), \
\(T\)]\): \!\(\*SubsuperscriptBox[\(\[Rho]\), \(T\), \(max\)]\) (b=\>\"", ",", 
     RowBox[{"ArcSin", "[", 
      RowBox[{"x", "/.", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", "\"\<)= \>\"", ",", 
     RowBox[{
      SubscriptBox["\[Rho]", "max"], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"Cos", "[", "b", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
          RowBox[{"16", " ", "G", " ", "\[Pi]", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"b", "\[Rule]", 
            RowBox[{"ArcSin", "[", "x", "]"}]}], "/.", 
           RowBox[{"sol", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "//", "TrigExpand"}], "//",
        "FullSimplify"}]}], ",", "\"\< = \>\"", ",", 
     FractionBox[
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "\[Pi]", " ", "G", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}], ")"}], 
        " ", 
        SubscriptBox["\[Rho]", "max"]}], "]"}], 
      RowBox[{"HoldForm", "[", 
       RowBox[{"8", "\[Pi]", " ", "G", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}], "]"}]]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"8", "*", "\[Pi]", "*", "G"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptL]", "p"], "=", 
      SqrtBox[
       RowBox[{"\[HBar]", "*", "G"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"\[CapitalDelta]", ":=", 
       RowBox[{"2", "*", "\[Pi]", "*", 
        SqrtBox["3"], "*", "\[Gamma]", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          SubscriptBox["\[ScriptL]", "p"], ")"}], "2"]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]", ":=", 
      RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["\[ScriptL]", "p"], ")"}], "2"], "*", 
       SqrtBox["\[CapitalDelta]"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", "*", "G", "*", 
        SuperscriptBox["\[HBar]", "2"]}], 
       RowBox[{"16", "*", 
        SuperscriptBox["\[Alpha]", "2"]}]], "*", 
      FractionBox["192", "625"], "*", 
      SqrtBox[
       RowBox[{"7092", "-", 
        RowBox[{"759", " ", 
         SqrtBox["69"]}]}]]}]}], "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.768970400246025*^9, 3.7689706492951593`*^9}, {
   3.7689707168726535`*^9, 3.768970738934225*^9}, {3.7689707695213394`*^9, 
   3.768970794279477*^9}, {3.76897084367169*^9, 3.7689711221837487`*^9}, {
   3.768971171711665*^9, 3.7689713109494057`*^9}, {3.768971365080325*^9, 
   3.768971366690494*^9}, {3.7689714149515767`*^9, 3.7689714770636435`*^9}, {
   3.768971531058443*^9, 3.7689716280203776`*^9}, {3.7689718283626738`*^9, 
   3.768971889924083*^9}, {3.7689719425395284`*^9, 3.7689723212819595`*^9}, 
   3.768972368726919*^9, {3.7689725877650857`*^9, 3.768972588406588*^9}, {
   3.768972661900115*^9, 3.7689727031593122`*^9}, {3.768972918150939*^9, 
   3.7689729970559025`*^9}, {3.7689730547835536`*^9, 3.768973207487013*^9}, {
   3.7689732427111735`*^9, 3.7689732828070536`*^9}, 3.768973325107569*^9, {
   3.7689740881338525`*^9, 3.7689741001272306`*^9}, {3.768977365478166*^9, 
   3.768977366356787*^9}, {3.76897987772915*^9, 3.76897996873939*^9}, {
   3.768982991505479*^9, 3.7689829968933353`*^9}, {3.7689830582184877`*^9, 
   3.768983111824669*^9}, {3.768983144736715*^9, 3.768983150223591*^9}, {
   3.768983350433484*^9, 3.7689833527966595`*^9}, {3.768985905866207*^9, 
   3.7689859137137985`*^9}, {3.7689947315978546`*^9, 
   3.7689947321932755`*^9}, {3.775965684983656*^9, 3.775965756241308*^9}, {
   3.775965790172678*^9, 3.775965902958069*^9}, {3.775965968790742*^9, 
   3.775965986867323*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"-----------------------------the maximal value of \
\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T\\)]\\)------------------------------\
\"\>"], "Print",
 CellChangeTimes->{{3.7689721339347725`*^9, 3.768972147810093*^9}, {
   3.7689722351378107`*^9, 3.7689722678456984`*^9}, 3.7689723233164*^9, 
   3.7689723696761007`*^9, 3.7689725889609804`*^9, 3.768972666468236*^9, {
   3.7689729602889795`*^9, 3.768972984684617*^9}, {3.7689730824699306`*^9, 
   3.768973111664714*^9}, {3.7689731437539735`*^9, 3.768973209024102*^9}, 
   3.7689732527367744`*^9, 3.768973326330926*^9, {3.7689741032239265`*^9, 
   3.768974123969987*^9}, 3.7689799697851305`*^9, 3.7689829983368406`*^9, {
   3.768983060625191*^9, 3.7689831122434654`*^9}, 3.7689831507159395`*^9, 
   3.7689833551193037`*^9, 3.7689859144231462`*^9, 3.7689948130065045`*^9, 
   3.7759595381014524`*^9, 3.7759657234207835`*^9, 3.7759658042659616`*^9, {
   3.7759658489541707`*^9, 3.775965862892689*^9}, 3.7759659047715178`*^9, 
   3.7759659876015835`*^9, 3.7761365190828476`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Set x\[Congruent]Cos[b], \\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(T\\)]\\) \[Proportional] y[x] = \
3(3Cos[b]+5Cos[3b])Sin[b\\!\\(\\*SuperscriptBox[\\(]\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"9", " ", 
     SuperscriptBox["x", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}]]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["x", "4"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}]]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]}]}],
  SequenceForm[
  "Set x\[Congruent]Cos[b], \!\(\*SubscriptBox[\(\[Rho]\), \(T\)]\) \
\[Proportional] y[x] = 3(3Cos[b]+5Cos[3b])Sin[b\!\(\*SuperscriptBox[\(]\), \
\(2\)]\) = ", 9 $CellContext`x^2 (1 - $CellContext`x^2)^Rational[1, 2] - 
   45 $CellContext`x^4 (1 - $CellContext`x^2)^Rational[1, 2] + 
   15 $CellContext`x^2 (1 - $CellContext`x^2)^Rational[3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689721339347725`*^9, 3.768972147810093*^9}, {
   3.7689722351378107`*^9, 3.7689722678456984`*^9}, 3.7689723233164*^9, 
   3.7689723696761007`*^9, 3.7689725889609804`*^9, 3.768972666468236*^9, {
   3.7689729602889795`*^9, 3.768972984684617*^9}, {3.7689730824699306`*^9, 
   3.768973111664714*^9}, {3.7689731437539735`*^9, 3.768973209024102*^9}, 
   3.7689732527367744`*^9, 3.768973326330926*^9, {3.7689741032239265`*^9, 
   3.768974123969987*^9}, 3.7689799697851305`*^9, 3.7689829983368406`*^9, {
   3.768983060625191*^9, 3.7689831122434654`*^9}, 3.7689831507159395`*^9, 
   3.7689833551193037`*^9, 3.7689859144231462`*^9, 3.7689948130065045`*^9, 
   3.7759595381014524`*^9, 3.7759657234207835`*^9, 3.7759658042659616`*^9, {
   3.7759658489541707`*^9, 3.775965862892689*^9}, 3.7759659047715178`*^9, 
   3.7759659876015835`*^9, 3.7761365190838485`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Solution (the extreme value) to y'[x]==0:  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", "\[Rule]", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "5"]}], " ", 
        SqrtBox[
         RowBox[{"13", "-", 
          SqrtBox["69"]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", "\[Rule]", 
       FractionBox[
        SqrtBox[
         RowBox[{"13", "-", 
          SqrtBox["69"]}]], "5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "5"]}], " ", 
        SqrtBox[
         RowBox[{"13", "+", 
          SqrtBox["69"]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", "\[Rule]", 
       FractionBox[
        SqrtBox[
         RowBox[{"13", "+", 
          SqrtBox["69"]}]], "5"]}], "}"}]}], "}"}]}],
  SequenceForm[
  "Solution (the extreme value) to y'[x]==0:  ", {{$CellContext`x -> 
     0}, {$CellContext`x -> 
     Rational[-1, 5] (13 - 69^Rational[1, 2])^
       Rational[1, 2]}, {$CellContext`x -> 
     Rational[1, 5] (13 - 69^Rational[1, 2])^Rational[1, 2]}, {$CellContext`x -> 
     Rational[-1, 5] (13 + 69^Rational[1, 2])^
       Rational[1, 2]}, {$CellContext`x -> 
     Rational[1, 5] (13 + 69^Rational[1, 2])^Rational[1, 2]}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689721339347725`*^9, 3.768972147810093*^9}, {
   3.7689722351378107`*^9, 3.7689722678456984`*^9}, 3.7689723233164*^9, 
   3.7689723696761007`*^9, 3.7689725889609804`*^9, 3.768972666468236*^9, {
   3.7689729602889795`*^9, 3.768972984684617*^9}, {3.7689730824699306`*^9, 
   3.768973111664714*^9}, {3.7689731437539735`*^9, 3.768973209024102*^9}, 
   3.7689732527367744`*^9, 3.768973326330926*^9, {3.7689741032239265`*^9, 
   3.768974123969987*^9}, 3.7689799697851305`*^9, 3.7689829983368406`*^9, {
   3.768983060625191*^9, 3.7689831122434654`*^9}, 3.7689831507159395`*^9, 
   3.7689833551193037`*^9, 3.7689859144231462`*^9, 3.7689948130065045`*^9, 
   3.7759595381014524`*^9, 3.7759657234207835`*^9, 3.7759658042659616`*^9, {
   3.7759658489541707`*^9, 3.775965862892689*^9}, 3.7759659047715178`*^9, 
   3.7759659876015835`*^9, 3.7761365191158977`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The value of y''[x] at the extreme point:  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"48", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"29", " ", 
           SqrtBox["69"]}]}], ")"}]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"12", "+", 
           SqrtBox["69"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"29", " ", 
           SqrtBox["69"]}]}], ")"}]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"12", "+", 
           SqrtBox["69"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]]}], ",", 
     FractionBox[
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "23"}], "+", 
         RowBox[{"29", " ", 
          SqrtBox["69"]}]}], ")"}]}], 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"12", "-", 
          SqrtBox["69"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "23"}], "+", 
         RowBox[{"29", " ", 
          SqrtBox["69"]}]}], ")"}]}], 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"12", "-", 
          SqrtBox["69"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]]}], "}"}]}],
  SequenceForm[
  "The value of y''[x] at the extreme point:  ", {
   48, Rational[-144, 5] (12 + 69^Rational[1, 2])^Rational[-3, 2] (23 + 
     29 69^Rational[1, 2]), 
    Rational[-144, 5] (12 + 69^Rational[1, 2])^Rational[-3, 2] (23 + 
     29 69^Rational[1, 2]), 
    Rational[144, 5] (12 - 69^Rational[1, 2])^Rational[-3, 2] (-23 + 
     29 69^Rational[1, 2]), 
    Rational[144, 5] (12 - 69^Rational[1, 2])^Rational[-3, 2] (-23 + 
     29 69^Rational[1, 2])}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689721339347725`*^9, 3.768972147810093*^9}, {
   3.7689722351378107`*^9, 3.7689722678456984`*^9}, 3.7689723233164*^9, 
   3.7689723696761007`*^9, 3.7689725889609804`*^9, 3.768972666468236*^9, {
   3.7689729602889795`*^9, 3.768972984684617*^9}, {3.7689730824699306`*^9, 
   3.768973111664714*^9}, {3.7689731437539735`*^9, 3.768973209024102*^9}, 
   3.7689732527367744`*^9, 3.768973326330926*^9, {3.7689741032239265`*^9, 
   3.768974123969987*^9}, 3.7689799697851305`*^9, 3.7689829983368406`*^9, {
   3.768983060625191*^9, 3.7689831122434654`*^9}, 3.7689831507159395`*^9, 
   3.7689833551193037`*^9, 3.7689859144231462`*^9, 3.7689948130065045`*^9, 
   3.7759595381014524`*^9, 3.7759657234207835`*^9, 3.7759658042659616`*^9, {
   3.7759658489541707`*^9, 3.775965862892689*^9}, 3.7759659047715178`*^9, 
   3.7759659876015835`*^9, 3.776136519153741*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                                          =\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"48.`", ",", 
     RowBox[{"-", "83.05432960114683`"}], ",", 
     RowBox[{"-", "83.05432960114683`"}], ",", "884.0944170927122`", ",", 
     "884.0944170927122`"}], "}"}]}],
  SequenceForm[
  "                                          =", {
   48., -83.05432960114683, -83.05432960114683, 884.0944170927122, 
   884.0944170927122}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689721339347725`*^9, 3.768972147810093*^9}, {
   3.7689722351378107`*^9, 3.7689722678456984`*^9}, 3.7689723233164*^9, 
   3.7689723696761007`*^9, 3.7689725889609804`*^9, 3.768972666468236*^9, {
   3.7689729602889795`*^9, 3.768972984684617*^9}, {3.7689730824699306`*^9, 
   3.768973111664714*^9}, {3.7689731437539735`*^9, 3.768973209024102*^9}, 
   3.7689732527367744`*^9, 3.768973326330926*^9, {3.7689741032239265`*^9, 
   3.768974123969987*^9}, 3.7689799697851305`*^9, 3.7689829983368406`*^9, {
   3.768983060625191*^9, 3.7689831122434654`*^9}, 3.7689831507159395`*^9, 
   3.7689833551193037`*^9, 3.7689859144231462`*^9, 3.7689948130065045`*^9, 
   3.7759595381014524`*^9, 3.7759657234207835`*^9, 3.7759658042659616`*^9, {
   3.7759658489541707`*^9, 3.775965862892689*^9}, 3.7759659047715178`*^9, 
   3.7759659876015835`*^9, 3.776136519155742*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.3):  the maximal value of \\!\\(\\*SubscriptBox[\\(\
\[Rho]\\), \\(T\\)]\\): \\!\\(\\*SubsuperscriptBox[\\(\[Rho]\\), \\(T\\), \
\\(max\\)]\\) (b=\"\>", "\[InvisibleSpace]", 
   RowBox[{"ArcSin", "[", 
    FractionBox[
     SqrtBox[
      RowBox[{"13", "-", 
       SqrtBox["69"]}]], "5"], "]"}], "\[InvisibleSpace]", "\<\")= \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox[
      RowBox[{"7092", "-", 
       RowBox[{"759", " ", 
        SqrtBox["69"]}]}]]}], 
    RowBox[{"625", " ", "G", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   FractionBox["1.077441655019845`", 
    TagBox[
     RowBox[{"8", " ", "\[Pi]", " ", "G", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}],
     HoldForm]]}],
  SequenceForm[
  "Eq. (5.3):  the maximal value of \!\(\*SubscriptBox[\(\[Rho]\), \(T\)]\): \
\!\(\*SubsuperscriptBox[\(\[Rho]\), \(T\), \(max\)]\) (b=", 
   ArcSin[Rational[1, 5] (13 - 69^Rational[1, 2])^Rational[1, 2]], ")= ", 
   Rational[3, 625] (7092 - 759 69^Rational[1, 2])^
    Rational[1, 2] $CellContext`G^(-1) 
   Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta], " = ", 
   1.077441655019845/HoldForm[
   8 Pi $CellContext`G $CellContext`\[Gamma]^2 $CellContext`\[CapitalDelta]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689721339347725`*^9, 3.768972147810093*^9}, {
   3.7689722351378107`*^9, 3.7689722678456984`*^9}, 3.7689723233164*^9, 
   3.7689723696761007`*^9, 3.7689725889609804`*^9, 3.768972666468236*^9, {
   3.7689729602889795`*^9, 3.768972984684617*^9}, {3.7689730824699306`*^9, 
   3.768973111664714*^9}, {3.7689731437539735`*^9, 3.768973209024102*^9}, 
   3.7689732527367744`*^9, 3.768973326330926*^9, {3.7689741032239265`*^9, 
   3.768974123969987*^9}, 3.7689799697851305`*^9, 3.7689829983368406`*^9, {
   3.768983060625191*^9, 3.7689831122434654`*^9}, 3.7689831507159395`*^9, 
   3.7689833551193037`*^9, 3.7689859144231462`*^9, 3.7689948130065045`*^9, 
   3.7759595381014524`*^9, 3.7759657234207835`*^9, 3.7759658042659616`*^9, {
   3.7759658489541707`*^9, 3.775965862892689*^9}, 3.7759659047715178`*^9, 
   3.7759659876015835`*^9, 3.7761365192788334`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.7689721339347725`*^9, 3.768972147810093*^9}, {
   3.7689722351378107`*^9, 3.7689722678456984`*^9}, 3.7689723233164*^9, 
   3.7689723696761007`*^9, 3.7689725889609804`*^9, 3.768972666468236*^9, {
   3.7689729602889795`*^9, 3.768972984684617*^9}, {3.7689730824699306`*^9, 
   3.768973111664714*^9}, {3.7689731437539735`*^9, 3.768973209024102*^9}, 
   3.7689732527367744`*^9, 3.768973326330926*^9, {3.7689741032239265`*^9, 
   3.768974123969987*^9}, 3.7689799697851305`*^9, 3.7689829983368406`*^9, {
   3.768983060625191*^9, 3.7689831122434654`*^9}, 3.7689831507159395`*^9, 
   3.7689833551193037`*^9, 3.7689859144231462`*^9, 3.7689948130065045`*^9, 
   3.7759595381014524`*^9, 3.7759657234207835`*^9, 3.7759658042659616`*^9, {
   3.7759658489541707`*^9, 3.775965862892689*^9}, 3.7759659047715178`*^9, 
   3.7759659876015835`*^9, 3.7761365192818346`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "asymptotic", " ", "behavior", " ", "in", " ", "the", " ", 
     "classical", " ", "region"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<----------------------------- The asymptotic behavior of b in the \
classical region--------------------------------\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The classical region    \[DoubleLeftRightArrow]    v \[RightArrow] +\
\[Infinity]     \[DoubleLongRightArrow]     \!\(\*SubscriptBox[\(\[Rho]\), \
\(T\)]\) = \!\(\*FractionBox[SuperscriptBox[\(p\), \(2\)], \(\(\\\ \)\(2 \
\*SuperscriptBox[\((2  \[Pi]\\\ \[Gamma]\\\ \
\*SubsuperscriptBox[\(\[ScriptL]\), \(p\), \(2\)] \*SqrtBox[\(\[CapitalDelta]\
\)])\), \(2\)]\\\ \*SuperscriptBox[\(v\), \(2\)]\)\)]\) = (using \
\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \(eff\)]\)=0) = \
\!\(\*FractionBox[\(3\\\ \((3\\\ Cos[b] + 5\\\ Cos[3\\\ b])\)\\\ \
\*SuperscriptBox[\(Sin[b]\), \(2\)]\), \(16\\\ G\\\ \[Pi]\\\ \
\*SuperscriptBox[\(\[Gamma]\), \(2\)]\\\ \[CapitalDelta]\)]\) \[RightArrow] 0\
\>\"", "]"}], "\n", 
   RowBox[{
   "Print", "[", 
    "\"\<                        \[DoubleLeftRightArrow]     (3 Cos[b]+5 \
Cos[3 b]) Sin[b\!\(\*SuperscriptBox[\(]\), \(2\)]\) \[RightArrow] 0\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<The asymptotic behavior of b\[Element](-\!\(\*FractionBox[\(\[Pi]\), \
\(2\)]\),\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)) in the classical region:  \
\>\"", ",", 
     RowBox[{"bsol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"Cos", "[", "b", "]"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"Cos", "[", 
                RowBox[{"3", "*", "b"}], "]"}]}]}], ")"}], "*", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "b", "]"}], "2"]}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[Pi]", "2"]}], "<", "b", "<", 
           FractionBox["\[Pi]", "2"]}]}], "}"}], ",", "b"}], "]"}]}]}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"b", "/.", "bsol"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"Length", "[", "bsol", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<The ith solution to (3 Cos[b]+5 Cos[3 b]) \
Sin[b\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[Equal]0\>\"", ",", 
        "\"\<b\[Element](-\!\(\*FractionBox[\(\[Pi]\), \
\(2\)]\),\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)) in the classical \
region\>\""}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<Eq. (5.4):  b\[Element](-\!\(\*FractionBox[\(\[Pi]\), \
\(2\)]\),\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)) in the classical region:  \
\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<               \>\"", ",", " ", 
       SubscriptBox["b", "i"], ",", "\"\< =\>\"", ",", 
       RowBox[{"b", "/.", 
        RowBox[{"bsol", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", "\"\<= ArcSin(\>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"b", "/.", 
           RowBox[{"bsol", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "//", "TrigExpand"}], "//",
         "FullSimplify"}], ",", "\"\<)\>\""}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "bsol", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"y", "[", "x_", "]"}], "=", 
      RowBox[{"TrigExpand", "[", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", "b", "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "b", "]"}], "2"]}], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "\[Rule]", 
          RowBox[{"ArcSin", "[", "x", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bbsol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", "x", "]"}], "\[Equal]", "0.001"}], ",", "x"}], 
        "]"}], "\[IndentingNewLine]", 
       RowBox[{"Sin", "[", 
        RowBox[{"b", "/.", 
         RowBox[{"{", 
          RowBox[{"b", "\[Rule]", 
           RowBox[{"ArcSin", "[", 
            RowBox[{"x", "/.", "bbsol"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0V1IUwEYBuBRE0FFm7OJmkajH2Oti0opCWVrGEL+lM7SOabLf1ejJqbm
VGqtpkNm5B+zC8UtNZEo8qI2ctOz1GpggkOGJZVlesChF0eUtc57Lj4e+Hjf
m+87olRfK9vHYrGE9MC9Z86dyShSlPfGHu+gnXxp4sPbiRsZ0MH3ZsG0RH8O
jHcNSCFpDSjg9nNxDdSect2B2aksHXQXiZ/A/WqbEZ57q+qAW5vVXXCu39YL
h+SNVtjqMwzDnvXhcVh78vUELBT8tkPdTRkBqzyPZuGHuYFluGKrW4OGcBMJ
9bXLPrjzOGYbElQn20kb9c8cDHcrqAhYL1/jwV4NlQ7XO0euQnb7WTk0v3qn
gDmh3HtwmtBqYaky+iF0pRfpobGJ0w7/XPr+FIZalD1Mb+ruC9i8uDAPP37O
/Qp/nIn1wOKWEC+8ccL4E3ZRq7+g19f3l+lnckkY2VJxYIo2xN3MhRcDfcfg
Ua5TADP3LqdAyZglFX5r0Ithm44jgdbrE1dgfsGSlNl7suXQPnq/GA7NBMoh
u/tBJWzyW1SwIynuFjQJ/Q1MziFrhIVfZMEEbczhvDA4vZrFgVsFvEi4ktEq
gPOlhBCqdqXJsO298jzsHq8TMUbzJDBBfOiTC3eRhbkhL43UzOKPxynGILNH
cZBPigbV1SVwLOFCOcytFKhhyek4DaxPWTDA/yWlaKM=
  "]],

Cell[CellGroupData[{

Cell[BoxData["\<\"----------------------------- The asymptotic behavior of b \
in the classical region--------------------------------\"\>"], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.7761365226926684`*^9}],

Cell[BoxData["\<\"The classical region    \[DoubleLeftRightArrow]    v \
\[RightArrow] +\[Infinity]     \[DoubleLongRightArrow]     \
\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T\\)]\\) = \
\\!\\(\\*FractionBox[SuperscriptBox[\\(p\\), \\(2\\)], \\(\\(\\\\ \\)\\(2 \
\\*SuperscriptBox[\\((2  \[Pi]\\\\ \[Gamma]\\\\ \\*SubsuperscriptBox[\\(\
\[ScriptL]\\), \\(p\\), \\(2\\)] \\*SqrtBox[\\(\[CapitalDelta]\\)])\\), \
\\(2\\)]\\\\ \\*SuperscriptBox[\\(v\\), \\(2\\)]\\)\\)]\\) = (using \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(tot\\), \
\\(eff\\)]\\)=0) = \\!\\(\\*FractionBox[\\(3\\\\ \\((3\\\\ Cos[b] + 5\\\\ \
Cos[3\\\\ b])\\)\\\\ \\*SuperscriptBox[\\(Sin[b]\\), \\(2\\)]\\), \\(16\\\\ G\
\\\\ \[Pi]\\\\ \\*SuperscriptBox[\\(\[Gamma]\\), \\(2\\)]\\\\ \[CapitalDelta]\
\\)]\\) \[RightArrow] 0\"\>"], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.7761365226976557`*^9}],

Cell[BoxData["\<\"                        \[DoubleLeftRightArrow]     (3 \
Cos[b]+5 Cos[3 b]) Sin[b\\!\\(\\*SuperscriptBox[\\(]\\), \\(2\\)]\\) \
\[RightArrow] 0\"\>"], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.7761365227016573`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The asymptotic behavior of \
b\[Element](-\\!\\(\\*FractionBox[\\(\[Pi]\\), \
\\(2\\)]\\),\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)) in the classical \
region:  \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"ArcTan", "[", 
         SqrtBox[
          RowBox[{"4", "-", 
           SqrtBox["15"]}]], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         SqrtBox[
          RowBox[{"4", "-", 
           SqrtBox["15"]}]], "]"}]}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "The asymptotic behavior of b\[Element](-\!\(\*FractionBox[\(\[Pi]\), \
\(2\)]\),\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)) in the classical region:  ", \
{{$CellContext`b -> 0}, {$CellContext`b -> 
     0}, {$CellContext`b -> (-2) 
      ArcTan[(4 - 15^Rational[1, 2])^Rational[1, 2]]}, {$CellContext`b -> 
     2 ArcTan[(4 - 15^Rational[1, 2])^Rational[1, 2]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.776136523082609*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.24720000000000014`, 0.24, 0.6], PointSize[Large], 
     PointBox[{{1., 0.}, {2., 0.}, {3., -0.6847192030022826}, {4., 
      0.6847192030022826}}]}, 
    {RGBColor[0.6, 0.24, 0.4428931686004542], PointSize[Large], 
     PointBox[{{1., 0.}, {2., 0.}, {3., -0.6847192030022826}, {4., 
      0.6847192030022826}}]}, 
    {RGBColor[0.6, 0.5470136627990908, 0.24], PointSize[Large], 
     PointBox[{{1., 0.}, {2., 0.}, {3., -0.6847192030022826}, {4., 
      0.6847192030022826}}]}, 
    {RGBColor[0.24, 0.6, 0.33692049419863584`], PointSize[Large], 
     PointBox[{{1., 0.}, {2., 0.}, {3., -0.6847192030022826}, {4., 
      0.6847192030022826}}]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0.},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"b\[Element](-\\!\\(\\*FractionBox[\\(\[Pi]\\), \
\\(2\\)]\\),\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)) in the classical \
region\"", TraditionalForm], None}, {
     FormBox[
     "\"The ith solution to (3 Cos[b]+5 Cos[3 b]) \
Sin[b\\!\\(\\*SuperscriptBox[\\(]\\), \\(2\\)]\\)\[Equal]0\"", 
      TraditionalForm], None}},
  FrameTicks->All,
  Method->{},
  PlotRange->{{1., 4.}, {-0.6847192030022826, 0.6847192030022826}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.06, 0.06}, {0.027388768120091306`, 
   0.027388768120091306`}}]], "Output",
 CellChangeTimes->{{3.7689791542542257`*^9, 3.7689791825445538`*^9}, {
   3.768979268821343*^9, 3.768979301150234*^9}, {3.768979337330181*^9, 
   3.7689793537760415`*^9}, {3.768979493777357*^9, 3.7689795176408005`*^9}, {
   3.768979620598716*^9, 3.768979639885352*^9}, {3.768980032312628*^9, 
   3.768980110090623*^9}, {3.768980203017231*^9, 3.768980222397957*^9}, {
   3.768980412924692*^9, 3.7689804617842045`*^9}, 3.7689805315606194`*^9, 
   3.7689805792915792`*^9, {3.7689806203685246`*^9, 3.7689806315934744`*^9}, {
   3.7689806784777174`*^9, 3.768980721982315*^9}, {3.7689807619323926`*^9, 
   3.768980796354371*^9}, 3.7689811397515507`*^9, 3.7689812103639746`*^9, {
   3.7689812881391325`*^9, 3.768981302943145*^9}, 3.768981345435778*^9, 
   3.7689816610594277`*^9, {3.768981806418043*^9, 3.768981835117881*^9}, {
   3.7689819766082015`*^9, 3.7689820059768453`*^9}, {3.76898204139256*^9, 
   3.7689820494781065`*^9}, {3.768982167044835*^9, 3.7689821922261696`*^9}, {
   3.768982251544799*^9, 3.7689822768442855`*^9}, {3.768982333081828*^9, 
   3.7689823413842373`*^9}, 3.768982378311823*^9, 3.7689824839556584`*^9, 
   3.768985660240289*^9, 3.7689856999587383`*^9, 3.7689857460289516`*^9, {
   3.768985959575803*^9, 3.768985967571748*^9}, {3.7689860367767754`*^9, 
   3.7689860526335735`*^9}, {3.7689861273785124`*^9, 
   3.7689861456844425`*^9}, {3.7689892910514383`*^9, 3.7689893031793575`*^9}, 
   3.7689948316887455`*^9, 3.775959543091823*^9, {3.7759660357382894`*^9, 
   3.7759660475209117`*^9}, 3.775966125800926*^9, 3.7759662340116816`*^9, 
   3.7759662959442263`*^9, 3.7761365233292418`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Eq. (5.4):  b\[Element](-\\!\\(\\*FractionBox[\\(\[Pi]\\), \
\\(2\\)]\\),\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)) in the classical \
region:  \"\>"], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.7761365233312435`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"               \"\>", "\[InvisibleSpace]", 
   SubscriptBox["b", "1"], "\[InvisibleSpace]", "\<\" =\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"= ArcSin(\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["               ", 
   Subscript[$CellContext`b, 1], " =", 0, "= ArcSin(", 0, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.776136523339246*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"               \"\>", "\[InvisibleSpace]", 
   SubscriptBox["b", "2"], "\[InvisibleSpace]", "\<\" =\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"= ArcSin(\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["               ", 
   Subscript[$CellContext`b, 2], " =", 0, "= ArcSin(", 0, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.776136523341736*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"               \"\>", "\[InvisibleSpace]", 
   SubscriptBox["b", "3"], "\[InvisibleSpace]", "\<\" =\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"ArcTan", "[", 
     SqrtBox[
      RowBox[{"4", "-", 
       SqrtBox["15"]}]], "]"}]}], "\[InvisibleSpace]", "\<\"= ArcSin(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    SqrtBox[
     FractionBox["2", "5"]]}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["               ", 
   Subscript[$CellContext`b, 3], " =", (-2) 
   ArcTan[(4 - 15^Rational[1, 2])^Rational[1, 2]], "= ArcSin(", -
   Rational[2, 5]^Rational[1, 2], ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.7761365234068003`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"               \"\>", "\[InvisibleSpace]", 
   SubscriptBox["b", "4"], "\[InvisibleSpace]", "\<\" =\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"ArcTan", "[", 
     SqrtBox[
      RowBox[{"4", "-", 
       SqrtBox["15"]}]], "]"}]}], "\[InvisibleSpace]", "\<\"= ArcSin(\"\>", 
   "\[InvisibleSpace]", 
   SqrtBox[
    FractionBox["2", "5"]], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["               ", 
   Subscript[$CellContext`b, 4], " =", 2 
   ArcTan[(4 - 15^Rational[1, 2])^Rational[1, 2]], "= ArcSin(", 
   Rational[2, 5]^Rational[1, 2], ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.7761365234868636`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.768977588943777*^9, 3.7689776170922556`*^9}, {
   3.7689777003432217`*^9, 3.7689777323633633`*^9}, {3.7689778129624043`*^9, 
   3.7689779050877347`*^9}, {3.7689779444748306`*^9, 3.768978000414919*^9}, {
   3.768978039540983*^9, 3.768978056354461*^9}, {3.7689781029231243`*^9, 
   3.7689781310885725`*^9}, 3.7689781764464493`*^9, {3.7689782283440547`*^9, 
   3.768978267185563*^9}, {3.7689782979630523`*^9, 3.7689783189544697`*^9}, {
   3.7689784942130933`*^9, 3.768978501266089*^9}, {3.768978536584961*^9, 
   3.768978548086609*^9}, 3.768978630427517*^9, {3.7689787459207764`*^9, 
   3.768978756784444*^9}, {3.768978806744158*^9, 3.7689788295484324`*^9}, 
   3.768978870094934*^9, {3.768978934220296*^9, 3.7689789876774797`*^9}, {
   3.7689790559676123`*^9, 3.7689791127161055`*^9}, {3.7689791540235615`*^9, 
   3.768979182350416*^9}, {3.768979268622701*^9, 3.768979300939084*^9}, {
   3.768979337120034*^9, 3.768979353572398*^9}, {3.7689794935752134`*^9, 
   3.768979517443161*^9}, {3.768979620370572*^9, 3.7689796396651955`*^9}, {
   3.7689800320934744`*^9, 3.7689801098769703`*^9}, {3.768980202792571*^9, 
   3.768980222191311*^9}, {3.768980412720046*^9, 3.7689804615915675`*^9}, 
   3.768980531362462*^9, 3.7689805790664186`*^9, {3.768980620150366*^9, 
   3.768980631398838*^9}, {3.7689806782525578`*^9, 3.76898072177817*^9}, {
   3.768980761718687*^9, 3.7689807961437216`*^9}, 3.7689811392486935`*^9, 
   3.7689812098841343`*^9, {3.7689812876537895`*^9, 3.768981302482318*^9}, 
   3.768981345172092*^9, 3.7689816605940986`*^9, {3.7689818059482117`*^9, 
   3.7689818346525497`*^9}, {3.768981976101344*^9, 3.768982005496005*^9}, {
   3.76898204090771*^9, 3.7689820489937453`*^9}, {3.768982166578004*^9, 
   3.768982191768346*^9}, {3.7689822510824594`*^9, 3.7689822763774543`*^9}, {
   3.768982332607993*^9, 3.768982340927413*^9}, 3.76898237784249*^9, 
   3.7689824835063405`*^9, 3.7689856597044106`*^9, 3.7689856994353676`*^9, 
   3.7689857455115566`*^9, {3.768985959070424*^9, 3.7689859670508595`*^9}, {
   3.7689860362993174`*^9, 3.7689860521592083`*^9}, {3.768986126865319*^9, 
   3.7689861451817646`*^9}, {3.7689892905085535`*^9, 3.7689893026805115`*^9}, 
   3.768994831165375*^9, 3.7759595415275326`*^9, {3.775966035250328*^9, 
   3.7759660471025844`*^9}, 3.775966125367502*^9, 3.775966233592142*^9, 
   3.7759662955010414`*^9, 3.776136523488865*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "classical", " ", "behavior", " ", "of", " ", "the", " ", 
     "matter", " ", "density", " ", 
     SubscriptBox["\[Rho]", "eff"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<-------------------------- The classical behavior of the matter \
density \!\(\*SubscriptBox[\(\[Rho]\), \(\(eff\)\(\\\ \
\)\)]\)--------------------------------\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", "eff"], "[", "b_", "]"}], "=", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", "b", "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
      RowBox[{"16", " ", "G", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.5):  \!\(\*SubscriptBox[\(\[Rho]\), \(c, I\)]\) = \>\"", ",", 
     " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Rho]", "eff"], "[", "b", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.5):  \!\(\*SubscriptBox[\(\[Rho]\), \(c, II\)]\) = \>\"", ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Rho]", "eff"], "[", "b", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            FractionBox["2", "5"]], "]"}], ",", "2"}], "}"}]}], "]"}], 
      "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"8", "*", "\[Pi]", "*", "G"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptL]", "p"], "=", 
      SqrtBox[
       RowBox[{"\[HBar]", "*", "G"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]", ":=", 
      RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["\[ScriptL]", "p"], ")"}], "2"], "*", 
       SqrtBox["\[CapitalDelta]"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"6", "*", 
      FractionBox[
       RowBox[{"\[Pi]", "*", "G", "*", 
        SuperscriptBox["\[HBar]", "2"]}], 
       SuperscriptBox["\[Alpha]", "2"]], "*", 
      SuperscriptBox["b", "2"], "\[IndentingNewLine]", 
      FractionBox[
       RowBox[{"-", "18"}], 
       RowBox[{"5", "*", 
        SqrtBox["5"]}]], "*", 
      FractionBox[
       RowBox[{"\[Pi]", "*", "G", "*", 
        SuperscriptBox["\[HBar]", "2"]}], 
       SuperscriptBox["\[Alpha]", "2"]]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7689862875882063`*^9, 3.7689863627996173`*^9}, {
   3.768986460938405*^9, 3.7689865082111874`*^9}, {3.7689865526638927`*^9, 
   3.768986666595922*^9}, {3.7689867030603943`*^9, 3.768986795792593*^9}, 
   3.768986829817686*^9, {3.768986890353354*^9, 3.7689868912409997`*^9}, 
   3.7689872154930763`*^9, {3.768987745652435*^9, 3.7689877717036476`*^9}, 
   3.768987824058221*^9, 3.768987965616115*^9, {3.768989169882758*^9, 
   3.7689892101927323`*^9}, {3.768989310239859*^9, 3.768989336824711*^9}, {
   3.768994859234478*^9, 3.7689948609627037`*^9}, {3.775966331483306*^9, 
   3.7759664104454136`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"-------------------------- The classical behavior of the \
matter density \\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(\\(eff\\)\\(\\\\ \
\\)\\)]\\)--------------------------------\"\>"], "Print",
 CellChangeTimes->{{3.768986346185439*^9, 3.768986363830347*^9}, {
   3.7689865009110093`*^9, 3.7689865103561993`*^9}, {3.76898655977466*^9, 
   3.7689866669471707`*^9}, 3.7689867091969404`*^9, {3.7689867712768154`*^9, 
   3.7689867963574934`*^9}, 3.768986830311537*^9, 3.768986891895445*^9, 
   3.7689872018505883`*^9, 3.7689872497323675`*^9, 3.768987781798542*^9, 
   3.768987944436079*^9, 3.768989210792657*^9, {3.76898931364277*^9, 
   3.768989337551715*^9}, {3.7689948475611925`*^9, 3.7689948614710455`*^9}, 
   3.775959551285514*^9, 3.775966364198532*^9, 3.775966412251663*^9, 
   3.775969306479186*^9, 3.776136526912738*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.5):  \\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(c, I\\)]\\) \
= \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["b", "2"]}], 
      RowBox[{"2", " ", "G", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "b", "]"}], "3"],
      SeriesData[$CellContext`b, 0, {}, 2, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 0, {
     Rational[3, 2] $CellContext`G^(-1) 
      Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta]}, 2, 3, 
     1],
    Editable->False]}],
  SequenceForm["Eq. (5.5):  \!\(\*SubscriptBox[\(\[Rho]\), \(c, I\)]\) = ", 
   SeriesData[$CellContext`b, 0, {
    Rational[3, 2] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta]}, 2, 3, 
    1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768986346185439*^9, 3.768986363830347*^9}, {
   3.7689865009110093`*^9, 3.7689865103561993`*^9}, {3.76898655977466*^9, 
   3.7689866669471707`*^9}, 3.7689867091969404`*^9, {3.7689867712768154`*^9, 
   3.7689867963574934`*^9}, 3.768986830311537*^9, 3.768986891895445*^9, 
   3.7689872018505883`*^9, 3.7689872497323675`*^9, 3.768987781798542*^9, 
   3.768987944436079*^9, 3.768989210792657*^9, {3.76898931364277*^9, 
   3.768989337551715*^9}, {3.7689948475611925`*^9, 3.7689948614710455`*^9}, 
   3.775959551285514*^9, 3.775966364198532*^9, 3.775966412251663*^9, 
   3.775969306479186*^9, 3.7761365269147415`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.5):  \\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(c, \
II\\)]\\) = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox[
         FractionBox["2", "5"]], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            FractionBox["2", "5"]], "]"}]}], ")"}]}], 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"G", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}], 
         ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"27", " ", 
       SqrtBox[
        FractionBox["3", "5"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            FractionBox["2", "5"]], "]"}]}], ")"}], "2"]}], 
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{"G", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}], ")"}]}]], 
     "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"b", "-", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}], "]"}], "3"],
      SeriesData[$CellContext`b, 
       ArcSin[Rational[2, 5]^Rational[1, 2]], {}, 1, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     ArcSin[Rational[2, 5]^Rational[1, 2]], {
     Rational[-9, 5] Rational[2, 5]^Rational[1, 2] $CellContext`G^(-1) 
      Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta], 
      Rational[-27, 10] Rational[3, 5]^Rational[1, 2] $CellContext`G^(-1) 
      Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta]}, 1, 3, 
     1],
    Editable->False]}],
  SequenceForm["Eq. (5.5):  \!\(\*SubscriptBox[\(\[Rho]\), \(c, II\)]\) = ", 
   SeriesData[$CellContext`b, 
    ArcSin[Rational[2, 5]^Rational[1, 2]], {
    Rational[-9, 5] Rational[2, 5]^Rational[1, 2] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta], 
     Rational[-27, 10] Rational[3, 5]^Rational[1, 2] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta]}, 1, 3, 
    1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768986346185439*^9, 3.768986363830347*^9}, {
   3.7689865009110093`*^9, 3.7689865103561993`*^9}, {3.76898655977466*^9, 
   3.7689866669471707`*^9}, 3.7689867091969404`*^9, {3.7689867712768154`*^9, 
   3.7689867963574934`*^9}, 3.768986830311537*^9, 3.768986891895445*^9, 
   3.7689872018505883`*^9, 3.7689872497323675`*^9, 3.768987781798542*^9, 
   3.768987944436079*^9, 3.768989210792657*^9, {3.76898931364277*^9, 
   3.768989337551715*^9}, {3.7689948475611925`*^9, 3.7689948614710455`*^9}, 
   3.775959551285514*^9, 3.775966364198532*^9, 3.775966412251663*^9, 
   3.775969306479186*^9, 3.776136527142043*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.768986346185439*^9, 3.768986363830347*^9}, {
   3.7689865009110093`*^9, 3.7689865103561993`*^9}, {3.76898655977466*^9, 
   3.7689866669471707`*^9}, 3.7689867091969404`*^9, {3.7689867712768154`*^9, 
   3.7689867963574934`*^9}, 3.768986830311537*^9, 3.768986891895445*^9, 
   3.7689872018505883`*^9, 3.7689872497323675`*^9, 3.768987781798542*^9, 
   3.768987944436079*^9, 3.768989210792657*^9, {3.76898931364277*^9, 
   3.768989337551715*^9}, {3.7689948475611925`*^9, 3.7689948614710455`*^9}, 
   3.775959551285514*^9, 3.775966364198532*^9, 3.775966412251663*^9, 
   3.775969306479186*^9, 3.7761365271450453`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "classical", " ", "behavior", " ", "of", " ", "the", " ", 
     "effective", " ", "Hamiltonian", " ", "constraint", " ", 
     SubsuperscriptBox["\[ScriptCapitalH]", "tot", "eff"]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------- The classical behavior of the effective \
Hamiltonian constraint \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \
\(tot\), \(eff\)]\) ------------------------------\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", 
       RowBox[{"eff", ",", "tot"}]], "[", "b_", "]"}], "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox["p", "2"], 
       RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
        SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "b", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
       RowBox[{"8", " ", "\[Gamma]", " ", 
        SqrtBox["\[CapitalDelta]"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.6):  \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, I\)]\
\) = \>\"", ",", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"eff", ",", "tot"}]], "[", "b", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.6):  \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\) = \>\"", ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"eff", ",", "tot"}]], "[", "b", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            FractionBox["2", "5"]], "]"}], ",", "2"}], "}"}]}], "]"}], 
      "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"8", "*", "\[Pi]", "*", "G"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[ScriptL]", "p"], "=", 
      SqrtBox[
       RowBox[{"\[HBar]", "*", "G"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]", ":=", 
      RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["\[ScriptL]", "p"], ")"}], "2"], "*", 
       SqrtBox["\[CapitalDelta]"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", "6"}], "*", 
      FractionBox[
       RowBox[{"\[Pi]", "*", "G", "*", 
        SuperscriptBox["\[HBar]", "2"]}], "\[Alpha]"], "*", 
      SuperscriptBox["b", "2"], "*", "v", "\[IndentingNewLine]", 
      FractionBox["18", 
       RowBox[{"5", "*", 
        SqrtBox["5"]}]], "*", 
      FractionBox[
       RowBox[{"\[Pi]", "*", "G", "*", 
        SuperscriptBox["\[HBar]", "2"]}], "\[Alpha]"]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7689879746069865`*^9, 3.768988002807002*^9}, {
   3.7689881362532206`*^9, 3.7689882100033607`*^9}, {3.768988464305546*^9, 
   3.768988515420704*^9}, {3.7689887612427454`*^9, 3.7689887768728185`*^9}, 
   3.768989090447795*^9, {3.7689892184953623`*^9, 3.768989260638605*^9}, {
   3.7689893419988585`*^9, 3.7689893508481445`*^9}, {3.7689947093325825`*^9, 
   3.768994711224423*^9}, {3.7759664421565495`*^9, 3.7759665122508507`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"---------------------------- The classical behavior of the \
effective Hamiltonian constraint \\!\\(\\*SubsuperscriptBox[\\(\
\[ScriptCapitalH]\\), \\(tot\\), \\(eff\\)]\\) ------------------------------\
\"\>"], "Print",
 CellChangeTimes->{{3.768988206332261*^9, 3.7689882107989244`*^9}, 
   3.7689885160276327`*^9, 3.7689887776753902`*^9, 3.7689890927554293`*^9, 
   3.768989351454574*^9, 3.7689948803764277`*^9, 3.7759595548002605`*^9, {
   3.775966473116907*^9, 3.7759664778210106`*^9}, 3.7759665140678368`*^9, 
   3.775969323137925*^9, 3.776136530531207*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.6):  \\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \
\\(tot, c, I\\)]\\) = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"v", " ", "\[HBar]"}], ")"}], " ", 
       SuperscriptBox["b", "2"]}], 
      RowBox[{"\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "b", "]"}], "3"],
      SeriesData[$CellContext`b, 0, {}, 0, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 0, {
     Rational[1, 4] $CellContext`G^(-1) $CellContext`p^2 
      Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2]/$CellContext`\[HBar], 
      0, (-3) $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 0, 3, 1],
    Editable->False]}],
  SequenceForm[
  "Eq. (5.6):  \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, I\)]\) = ", 
   SeriesData[$CellContext`b, 0, {
    Rational[1, 4] $CellContext`G^(-1) $CellContext`p^2 
     Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2]/$CellContext`\[HBar], 
     0, (-3) $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 0, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768988206332261*^9, 3.7689882107989244`*^9}, 
   3.7689885160276327`*^9, 3.7689887776753902`*^9, 3.7689890927554293`*^9, 
   3.768989351454574*^9, 3.7689948803764277`*^9, 3.7759595548002605`*^9, {
   3.775966473116907*^9, 3.7759664778210106`*^9}, 3.7759665140678368`*^9, 
   3.775969323137925*^9, 3.776136530533209*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.6):  \\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \
\\(tot, c, II\\)]\\) = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "+", 
     FractionBox[
      RowBox[{"18", " ", 
       SqrtBox[
        FractionBox["2", "5"]], " ", "v", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}], ")"}]}], 
      RowBox[{"5", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SqrtBox[
        FractionBox["3", "5"]], " ", "v", " ", "\[HBar]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            FractionBox["2", "5"]], "]"}]}], ")"}], "2"]}], 
      RowBox[{"5", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"b", "-", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}], "]"}], "3"],
      SeriesData[$CellContext`b, 
       ArcSin[Rational[2, 5]^Rational[1, 2]], {}, 0, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     ArcSin[Rational[2, 5]^Rational[1, 2]], {
     Rational[1, 4] $CellContext`G^(-1) $CellContext`p^2 
      Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2]/$CellContext`\[HBar], Rational[18, 5] 
      Rational[2, 5]^
       Rational[
        1, 2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar], Rational[27, 5] 
      Rational[3, 5]^
       Rational[
        1, 2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 0, 3, 1],
    Editable->False]}],
  SequenceForm[
  "Eq. (5.6):  \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, II\)]\) = \
", 
   SeriesData[$CellContext`b, 
    ArcSin[Rational[2, 5]^Rational[1, 2]], {
    Rational[1, 4] $CellContext`G^(-1) $CellContext`p^2 
     Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2]/$CellContext`\[HBar], Rational[18, 5] 
     Rational[2, 5]^
      Rational[1, 
        2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar], Rational[27, 5] 
     Rational[3, 5]^
      Rational[1, 
        2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 0, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768988206332261*^9, 3.7689882107989244`*^9}, 
   3.7689885160276327`*^9, 3.7689887776753902`*^9, 3.7689890927554293`*^9, 
   3.768989351454574*^9, 3.7689948803764277`*^9, 3.7759595548002605`*^9, {
   3.775966473116907*^9, 3.7759664778210106`*^9}, 3.7759665140678368`*^9, 
   3.775969323137925*^9, 3.77613653056925*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.768988206332261*^9, 3.7689882107989244`*^9}, 
   3.7689885160276327`*^9, 3.7689887776753902`*^9, 3.7689890927554293`*^9, 
   3.768989351454574*^9, 3.7689948803764277`*^9, 3.7759595548002605`*^9, {
   3.775966473116907*^9, 3.7759664778210106`*^9}, 3.7759665140678368`*^9, 
   3.775969323137925*^9, 3.7761365305702486`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "classical", " ", "behavior", " ", "of", " ", "Hubble", " ", 
     "parameter", " ", 
     SubsuperscriptBox["H", "tot", "eff"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<-------------------------- The classical behavior of Hubble \
parameter \!\(\*SubsuperscriptBox[\(H\), \(tot\), \
\(eff\)]\)--------------------------------\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Method I\:ff1aexpressed using new valables\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<Calculation using geometic variables (\!\(\*OverscriptBox[\(\(\\\ \)\
\(b\)\), \(~\)]\),v) \>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
     RowBox[{"b_", ",", "v_", ",", "T_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "+", 
     FractionBox[
      RowBox[{"18", " ", 
       SqrtBox[
        FractionBox["2", "5"]], " ", "v", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}], ")"}]}], 
      RowBox[{"5", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SqrtBox[
        FractionBox["3", "5"]], " ", "v", " ", "\[HBar]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            FractionBox["2", "5"]], "]"}]}], ")"}], "2"]}], 
      RowBox[{"5", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PoissonBracket", "[", 
      RowBox[{"f_", ",", "g_", ",", "b_", ",", "v_", ",", "T_", ",", "p_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[HBar]"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "b"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "v"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "T"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "p"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "p"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "T"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Expanding the effective Ham. to the second order in b:  \
\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, II\)]\)(b,v,p) = \>\"", 
     ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", 
       RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
      RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vH", "=", 
     RowBox[{
      RowBox[{"PoissonBracket", "[", 
       RowBox[{"v", ",", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
         RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", ",", 
        "v", ",", "T", ",", "p"}], "]"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"dv\[Tau]", "\[Equal]", "vH"}], ",", "b"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Relating b to the geometric variable:   b-> \>\"", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"b", "/.", "sol"}], ",", "dv\[Tau]", ",", "0"}], "]"}]}], 
      "+", 
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"b", "/.", "sol"}], ",", "dv\[Tau]", ",", "1"}], "]"}]}]}], 
     ",", "\"\<\!\(\*FractionBox[\(d | v | \), \
\(d\[Tau]\)]\)\!\(\*FractionBox[\(1\), \(v\)]\)\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Changing to the geometric variable:  b-> \>\"", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"b", "/.", "sol"}], ",", "dv\[Tau]", ",", "0"}], "]"}]}], 
      "+", 
      OverscriptBox["b", "~"]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "b", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Effective Ham.\:ff1a  \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \
\(tot, c, II\)]\)(\!\(\*OverscriptBox[\(b\), \(~\)]\),v,p) = \>\"", ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", 
       OverscriptBox["b", "~"]], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
         RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "->", 
          RowBox[{
           RowBox[{"FullSimplify", "@", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"b", "/.", "sol"}], ",", "dv\[Tau]", ",", "0"}], 
             "]"}]}], "+", 
           OverscriptBox["b", "~"]}]}], "}"}]}], "//", "Simplify"}]}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<The evolution of v is expressed by new variable \!\(\*OverscriptBox[\
\(b\), \(~\)]\):  \!\(\*FractionBox[\(dv\), \
\(d\[Tau]\)]\)={v,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(b,v,p)}={v,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(\!\(\*OverscriptBox[\(b\), \(~\)]\),v,p)} = \>\"", ",", 
     RowBox[{
      RowBox[{"vH", "/.", 
       RowBox[{"{", 
        RowBox[{"b", "->", 
         RowBox[{
          RowBox[{"FullSimplify", "@", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"b", "/.", "sol"}], ",", "dv\[Tau]", ",", "0"}], "]"}]}],
           "+", 
          OverscriptBox["b", "~"]}]}], "}"}]}], "//", "FullSimplify"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"soltb", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          OverscriptBox["b", "~"]], "\[Equal]", "0"}], ",", 
        OverscriptBox["b", "~"]}], "]"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Hubble parameter (expressed by \
p\[Congruent]\!\(\*SubscriptBox[\(p\), \(T\)]\)):  \
\!\(\*SubsuperscriptBox[\(H\), \(c, II\), \
\(2\)]\)(v,p)=(\!\(\*FractionBox[\({v, \*SubscriptBox[\(\[ScriptCapitalH]\), \
\(tot, c, II\)] \((\*OverscriptBox[\(b\), \(~\)], v, p)\)}\), \(3  v\)]\)\!\(\
\*SuperscriptBox[\()\), \(2\)]\) = \>\"", ",", 
     "\"\<\:ff08\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(\!\(\*OverscriptBox[\(b\), \(~\)]\),v,p)=0\:ff09\>\"", ",", 
     "\"\< = \>\"", ",", 
     RowBox[{"H2", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"PoissonBracket", "[", 
              RowBox[{"v", ",", 
               SubscriptBox["\[ScriptCapitalH]", 
                OverscriptBox["b", "~"]], ",", 
               OverscriptBox["b", "~"], ",", "v", ",", "T", ",", "p"}], "]"}], 
             RowBox[{"3", "*", "v"}]], ")"}], "2"], "/.", 
          RowBox[{"soltb", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], ",", 
        "p"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<The evolution of Hubble parameter:  \!\(\*FractionBox[\(dH\), \
\(dt\)]\)={H,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(b,v,p)}={H,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(\!\(\*OverscriptBox[\(b\), \(~\)]\),v,p)} = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"PoissonBracket", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"PoissonBracket", "[", 
              RowBox[{"v", ",", 
               SubscriptBox["\[ScriptCapitalH]", 
                OverscriptBox["b", "~"]], ",", 
               OverscriptBox["b", "~"], ",", "v", ",", "T", ",", "p"}], "]"}], 
             RowBox[{"3", "*", "v"}]], ",", 
            SubscriptBox["\[ScriptCapitalH]", 
             OverscriptBox["b", "~"]], ",", 
            OverscriptBox["b", "~"], ",", "v", ",", "T", ",", "p"}], "]"}], "/.", 
          RowBox[{"soltb", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"p", "\[Rule]", 
           SqrtBox[
            RowBox[{"2", "*", 
             SuperscriptBox["\[Alpha]", "2"], "*", 
             SuperscriptBox["v", "2"], "*", "\[Rho]"}]]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
           SuperscriptBox["lp", "2"], "*", 
           SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"lp", "\[Rule]", 
         SqrtBox[
          RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "//", "FullSimplify"}]}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\!\(\*SubsuperscriptBox[\(H\), \(c, II\), \(2\)]\)(\[Rho]) = \>\"", ",", 
     RowBox[{
      RowBox[{"HoldForm", "[", 
       FractionBox[
        RowBox[{"8", "*", "\[Pi]", "*", "G"}], "3"], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["3", 
             RowBox[{"8", "*", "\[Pi]", "*", "G"}]], "*", "H2"}], "/.", 
           RowBox[{"{", 
            RowBox[{"p", "\[Rule]", 
             SqrtBox[
              RowBox[{"2", "*", 
               SuperscriptBox["\[Alpha]", "2"], "*", 
               SuperscriptBox["v", "2"], "*", "\[Rho]"}]]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", "\[Rule]", 
            RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
             SuperscriptBox["lp", "2"], "*", 
             SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"lp", "\[Rule]", 
           SqrtBox[
            RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "//", "Expand"}], 
       ")"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"tot", ",", "c", ",", "I"}]], "[", 
     RowBox[{"b_", ",", "v_", ",", "T_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"v", " ", "\[HBar]"}], ")"}], " ", 
       SuperscriptBox["b", "2"]}], 
      RowBox[{"\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.8):  Hubble parameter (expressed by \[Rho]):   \
\!\(\*SubsuperscriptBox[\(H\), \(c, I\), \(2\)]\)(\[Rho]) = \>\"", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"3", "*", "v"}]], 
            RowBox[{"PoissonBracket", "[", 
             RowBox[{"v", ",", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalH]", 
                RowBox[{"tot", ",", "c", ",", "I"}]], "[", 
               RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
              ",", "v", ",", "T", ",", "p"}], "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["\[ScriptCapitalH]", 
                 RowBox[{"tot", ",", "c", ",", "I"}]], "[", 
                RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], 
               "\[Equal]", "0"}], ",", "b"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"p", "\[Rule]", 
            SqrtBox[
             RowBox[{"2", "*", 
              SuperscriptBox["\[Alpha]", "2"], "*", 
              SuperscriptBox["v", "2"], "*", "\[Rho]"}]]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"], "*", 
            SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"lp", "\[Rule]", 
          SqrtBox[
           RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], ")"}], "2"]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.10):    \[CapitalLambda] = 8\!\(\*SubscriptBox[\(\[Pi]G\[Rho]\
\), \(\[CapitalLambda]\)]\) = \>\"", ",", 
     RowBox[{"8", " ", "\[Pi]", " ", "G", " ", "*", 
      FractionBox["27", 
       RowBox[{"125", " ", "G", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}]}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.768989576282665*^9, 3.7689897628785887`*^9}, {
   3.7689898403430204`*^9, 3.768989844546006*^9}, {3.768989874953085*^9, 
   3.7689899810549793`*^9}, {3.768990085697815*^9, 3.76899010433531*^9}, {
   3.7689901558252974`*^9, 3.7689901559469013`*^9}, {3.7689902716884456`*^9, 
   3.768990409963206*^9}, 3.768990477597207*^9, {3.7689905158758698`*^9, 
   3.768990519767625*^9}, {3.768990589970072*^9, 3.7689906170507216`*^9}, {
   3.7689906525068617`*^9, 3.768990660144271*^9}, {3.7689907046408463`*^9, 
   3.768990729008607*^9}, {3.7689907689305215`*^9, 3.768990894636069*^9}, {
   3.7689917608201866`*^9, 3.7689917690418205`*^9}, {3.7689946976142516`*^9, 
   3.768994702859499*^9}, {3.775966581886423*^9, 3.775966748079897*^9}, {
   3.775966954093338*^9, 3.775967001568632*^9}, {3.775967083836733*^9, 
   3.775967314059836*^9}, {3.7759673598303795`*^9, 3.7759674465078692`*^9}, {
   3.7759675339915657`*^9, 3.7759675345888376`*^9}, {3.77613645959813*^9, 
   3.776136494585837*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"-------------------------- The classical behavior of Hubble \
parameter \\!\\(\\*SubsuperscriptBox[\\(H\\), \\(tot\\), \
\\(eff\\)]\\)--------------------------------\"\>"], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.7761365340851855`*^9}],

Cell[BoxData["\<\"Method I\:ff1aexpressed using new valables\"\>"], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534087187*^9}],

Cell[BoxData["\<\"Calculation using geometic variables \
(\\!\\(\\*OverscriptBox[\\(\\(\\\\ \\)\\(b\\)\\), \\(~\\)]\\),v) \"\>"], \
"Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.7761365340881877`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the effective Ham. to the second order in b:  \\!\\(\
\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, c, II\\)]\\)(b,v,p) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     SuperscriptBox["p", "2"], 
     RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "+", 
    FractionBox[
     RowBox[{"18", " ", 
      SqrtBox[
       FractionBox["2", "5"]], " ", "v", " ", "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", 
        RowBox[{"ArcSin", "[", 
         SqrtBox[
          FractionBox["2", "5"]], "]"}]}], ")"}]}], 
     RowBox[{"5", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]], "+", 
    FractionBox[
     RowBox[{"27", " ", 
      SqrtBox[
       FractionBox["3", "5"]], " ", "v", " ", "\[HBar]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}], ")"}], "2"]}], 
     RowBox[{"5", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}]}],
  SequenceForm[
  "Expanding the effective Ham. to the second order in b:  \
\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, II\)]\)(b,v,p) = ", 
   Rational[1, 4] $CellContext`G^(-1) $CellContext`p^2 
    Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2]/$CellContext`\[HBar] + 
   Rational[18, 5] 
    Rational[2, 5]^
     Rational[1, 
       2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar] ($CellContext`b - ArcSin[
     Rational[2, 5]^Rational[1, 2]]) + 
   Rational[27, 5] 
    Rational[3, 5]^
     Rational[1, 
       2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^
     Rational[-1, 2] $CellContext`\[HBar] ($CellContext`b - ArcSin[
      Rational[2, 5]^Rational[1, 2]])^2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534090189*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Relating b to the geometric variable:   b-> \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       FractionBox["2", "3"]], "3"]}], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SqrtBox[
       FractionBox["5", "3"]], " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}], 
     RowBox[{"54", " ", "v"}]], "+", 
    RowBox[{"ArcSin", "[", 
     SqrtBox[
      FractionBox["2", "5"]], "]"}]}], 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*FractionBox[\\(d | v | \\), \
\\(d\[Tau]\\)]\\)\\!\\(\\*FractionBox[\\(1\\), \\(v\\)]\\)\"\>"}],
  SequenceForm[
  "Relating b to the geometric variable:   b-> ", 
   Rational[-1, 3] Rational[2, 3]^Rational[1, 2] + 
   Rational[-5, 54] 
    Rational[5, 3]^
     Rational[1, 
       2] $CellContext`v^(-1) $CellContext`\[Gamma] $CellContext`\
\[CapitalDelta]^Rational[1, 2] + ArcSin[Rational[2, 5]^Rational[1, 2]], 
   "\!\(\*FractionBox[\(d | v | \), \(d\[Tau]\)]\)\!\(\*FractionBox[\(1\), \
\(v\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.7761365343263807`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Changing to the geometric variable:  b-> \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       FractionBox["2", "3"]], "3"]}], "+", 
    RowBox[{"ArcSin", "[", 
     SqrtBox[
      FractionBox["2", "5"]], "]"}], "+", 
    OverscriptBox["b", "~"]}]}],
  SequenceForm[
  "Changing to the geometric variable:  b-> ", 
   Rational[-1, 3] Rational[2, 3]^Rational[1, 2] + 
   ArcSin[Rational[2, 5]^Rational[1, 2]] + OverTilde[$CellContext`b]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534328367*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Effective Ham.\:ff1a  \\!\\(\\*SubscriptBox[\\(\
\[ScriptCapitalH]\\), \\(tot, c, II\\)]\\)(\\!\\(\\*OverscriptBox[\\(b\\), \
\\(~\\)]\\),v,p) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"25", " ", 
      SuperscriptBox["p", "2"]}], "-", 
     RowBox[{"8", " ", 
      SqrtBox["15"], " ", "G", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["\[HBar]", "2"]}], "+", 
     RowBox[{"108", " ", 
      SqrtBox["15"], " ", "G", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      SuperscriptBox[
       OverscriptBox["b", "~"], "2"]}]}], 
    RowBox[{"100", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
     SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]]}],
  SequenceForm[
  "Effective Ham.\:ff1a  \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(\!\(\*OverscriptBox[\(b\), \(~\)]\),v,p) = ", 
   Rational[1, 100] $CellContext`G^(-1) 
   Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]^(-1) (
    25 $CellContext`p^2 - 8 15^Rational[1, 2] $CellContext`G 
    Pi $CellContext`v^2 $CellContext`\[HBar]^2 + 
    108 15^Rational[1, 2] $CellContext`G 
     Pi $CellContext`v^2 $CellContext`\[HBar]^2 OverTilde[$CellContext`b]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534381441*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The evolution of v is expressed by new variable \
\\!\\(\\*OverscriptBox[\\(b\\), \\(~\\)]\\):  \\!\\(\\*FractionBox[\\(dv\\), \
\\(d\[Tau]\\)]\\)={v,\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, \
c, II\\)]\\)(b,v,p)}={v,\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \
\\(tot, c, II\\)]\\)(\\!\\(\\*OverscriptBox[\\(b\\), \\(~\\)]\\),v,p)} = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"54", " ", 
      SqrtBox[
       FractionBox["3", "5"]], " ", "v", " ", 
      OverscriptBox["b", "~"]}], 
     RowBox[{"5", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}]}],
  SequenceForm[
  "The evolution of v is expressed by new variable \!\(\*OverscriptBox[\(b\), \
\(~\)]\):  \!\(\*FractionBox[\(dv\), \(d\[Tau]\)]\)={v,\!\(\*SubscriptBox[\(\
\[ScriptCapitalH]\), \(tot, c, II\)]\)(b,v,p)}={v,\!\(\*SubscriptBox[\(\
\[ScriptCapitalH]\), \(tot, c, II\)]\)(\!\(\*OverscriptBox[\(b\), \
\(~\)]\),v,p)} = ", Rational[-54, 5] 
   Rational[3, 5]^
    Rational[1, 
      2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] OverTilde[$CellContext`b]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534383443*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Hubble parameter (expressed by \
p\[Congruent]\\!\\(\\*SubscriptBox[\\(p\\), \\(T\\)]\\)):  \
\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(c, II\\), \
\\(2\\)]\\)(v,p)=(\\!\\(\\*FractionBox[\\({v, \\*SubscriptBox[\\(\
\[ScriptCapitalH]\\), \\(tot, c, II\\)] \\((\\*OverscriptBox[\\(b\\), \
\\(~\\)], v, p)\\)}\\), \\(3  v\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", "\<\"\:ff08\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\
\\), \\(tot, c, II\\)]\\)(\\!\\(\\*OverscriptBox[\\(b\\), \\(~\\)]\\),v,p)=0\
\:ff09\"\>", "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["72", 
     RowBox[{"125", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox[
       FractionBox["3", "5"]], " ", 
      SuperscriptBox["p", "2"]}], 
     RowBox[{"5", " ", "G", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]", " ", 
      SuperscriptBox["\[HBar]", "2"]}]]}]}],
  SequenceForm[
  "Hubble parameter (expressed by p\[Congruent]\!\(\*SubscriptBox[\(p\), \
\(T\)]\)):  \!\(\*SubsuperscriptBox[\(H\), \(c, II\), \
\(2\)]\)(v,p)=(\!\(\*FractionBox[\({v, \*SubscriptBox[\(\[ScriptCapitalH]\), \
\(tot, c, II\)] \((\*OverscriptBox[\(b\), \(~\)], v, p)\)}\), \(3  v\)]\)\!\(\
\*SuperscriptBox[\()\), \(2\)]\) = ", 
   "\:ff08\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(\!\(\*OverscriptBox[\(b\), \(~\)]\),v,p)=0\:ff09", " = ", 
   Rational[72, 125] $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta] + 
   Rational[-3, 5] 
    Rational[3, 5]^Rational[1, 2] $CellContext`G^(-1) $CellContext`p^2 
    Pi^(-1) $CellContext`v^(-2) $CellContext`\[Gamma]^(-2) $CellContext`\
\[CapitalDelta]^(-1) $CellContext`\[HBar]^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534478524*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The evolution of Hubble parameter:  \\!\\(\\*FractionBox[\\(dH\
\\), \\(dt\\)]\\)={H,\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, \
c, II\\)]\\)(b,v,p)}={H,\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \
\\(tot, c, II\\)]\\)(\\!\\(\\*OverscriptBox[\\(b\\), \\(~\\)]\\),v,p)} = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["72", "5"], " ", 
    SqrtBox[
     FractionBox["3", "5"]], " ", "G", " ", "\[Pi]", " ", "\[Rho]"}]}],
  SequenceForm[
  "The evolution of Hubble parameter:  \!\(\*FractionBox[\(dH\), \
\(dt\)]\)={H,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(b,v,p)}={H,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(\!\(\*OverscriptBox[\(b\), \(~\)]\),v,p)} = ", Rational[72, 5] 
   Rational[3, 5]^Rational[1, 2] $CellContext`G Pi $CellContext`\[Rho]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.7761365345306005`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(c, II\\), \\(2\\)]\\)(\[Rho]) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["27", 
       RowBox[{"125", " ", "G", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], "-", 
      RowBox[{
       FractionBox["9", "5"], " ", 
       SqrtBox[
        FractionBox["3", "5"]], " ", "\[Rho]"}]}], ")"}], " ", 
    TagBox[
     FractionBox[
      RowBox[{"8", " ", "\[Pi]", " ", "G"}], "3"],
     HoldForm]}]}],
  SequenceForm[
  "Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\!\(\*SubsuperscriptBox[\(H\), \(c, II\), \(2\)]\)(\[Rho]) = ", (
    Rational[27, 125] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta] + 
    Rational[-9, 5] Rational[3, 5]^Rational[1, 2] $CellContext`\[Rho]) 
   HoldForm[8 Pi $CellContext`G/3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534533563*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.8):  Hubble parameter (expressed by \[Rho]):   \
\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(c, I\\), \\(2\\)]\\)(\[Rho]) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"8", " ", "G", " ", "\[Pi]", " ", "\[Rho]"}], "3"]}],
  SequenceForm[
  "Eq. (5.8):  Hubble parameter (expressed by \[Rho]):   \
\!\(\*SubsuperscriptBox[\(H\), \(c, I\), \(2\)]\)(\[Rho]) = ", 
   Rational[8, 3] $CellContext`G Pi $CellContext`\[Rho]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.776136534535565*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.10):    \[CapitalLambda] = 8\\!\\(\\*SubscriptBox[\\(\
\[Pi]G\[Rho]\\), \\(\[CapitalLambda]\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox["216", 
    RowBox[{"125", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}],
  SequenceForm[
  "Eq. (5.10):    \[CapitalLambda] = 8\!\(\*SubscriptBox[\(\[Pi]G\[Rho]\), \(\
\[CapitalLambda]\)]\) = ", 
   Rational[216, 125] $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.7761365345365653`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.768989687342449*^9, 3.768989727390951*^9}, {
   3.768989758524503*^9, 3.7689897636441317`*^9}, 3.768989800504763*^9, 
   3.7689898451524363`*^9, {3.768989929597888*^9, 3.7689899816413965`*^9}, 
   3.768990105266959*^9, 3.7689901566728973`*^9, {3.76899038746914*^9, 
   3.7689904136387906`*^9}, 3.7689904835143976`*^9, 3.768990591497157*^9, {
   3.76899070872524*^9, 3.7689907297701483`*^9}, {3.7689907828527546`*^9, 
   3.768990850684846*^9}, {3.7689908819940467`*^9, 3.76899089515644*^9}, 
   3.7689917619194894`*^9, 3.7689949029769382`*^9, 3.775959560423071*^9, 
   3.775966752420761*^9, 3.7759670967259455`*^9, 3.7759671464976*^9, 
   3.7759672784638834`*^9, 3.775967452625933*^9, 3.775969364588084*^9, 
   3.7761365345385666`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "classical", " ", "behavior", " ", "of", " ", "Hubble", " ", 
     "parameter", " ", 
     SubsuperscriptBox["H", "tot", "eff"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<-------------------------- The classical behavior of Hubble \
parameter \!\(\*SubsuperscriptBox[\(H\), \(tot\), \
\(eff\)]\)--------------------------------\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Method I\:ff1aexpressed using original valables\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Calculation using original variables (b,v)\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
     RowBox[{"b_", ",", "v_", ",", "T_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "+", 
     FractionBox[
      RowBox[{"18", " ", 
       SqrtBox[
        FractionBox["2", "5"]], " ", "v", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}], ")"}]}], 
      RowBox[{"5", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SqrtBox[
        FractionBox["3", "5"]], " ", "v", " ", "\[HBar]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            FractionBox["2", "5"]], "]"}]}], ")"}], "2"]}], 
      RowBox[{"5", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Expanding the effective Ham. to the second order in b:  \
\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, II\)]\)(b,v,p) = \>\"", 
     ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", "effapp"], "[", 
      RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Values of b satisfying \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \
\(tot, c, II\)]\)=0:  \>\"", ",", 
     RowBox[{"solb", "=", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[ScriptCapitalH]", 
            RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
           RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], "\[Equal]", 
          "0"}], ",", "b"}], "]"}]}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PoissonBracket", "[", 
      RowBox[{"f_", ",", "g_", ",", "b_", ",", "v_", ",", "T_", ",", "p_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[HBar]"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "b"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "v"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "T"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "p"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "p"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "T"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<The evolution of v:  \!\(\*FractionBox[\(dv\), \
\(d\[Tau]\)]\)={v,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(b,v,p)} = \>\"", ",", 
     RowBox[{"vH", "=", 
      RowBox[{
       RowBox[{"PoissonBracket", "[", 
        RowBox[{"v", ",", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
          RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", ",", 
         "v", ",", "T", ",", "p"}], "]"}], "//", "FullSimplify"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<The evolution of Hubble parameter:  \!\(\*FractionBox[\(dH\), \
\(dt\)]\)={H,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(b,v,p)}=\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"PoissonBracket", "[", 
           RowBox[{
            FractionBox["vH", 
             RowBox[{"3", "*", "v"}]], ",", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalH]", 
              RowBox[{"tot", ",", "c", ",", "II"}]], "[", 
             RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
            ",", "v", ",", "T", ",", "p"}], "]"}], "/.", 
          RowBox[{"solb", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"p", "\[Rule]", " ", 
           SqrtBox[
            RowBox[{"2", "*", 
             SuperscriptBox["\[Alpha]", "2"], "*", 
             SuperscriptBox["v", "2"], "*", "\[Rho]"}]]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
           SuperscriptBox["lp", "2"], "*", 
           SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"lp", "\[Rule]", 
         SqrtBox[
          RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "//", "FullSimplify"}]}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\!\(\*SubsuperscriptBox[\(H\), \(c, II\), \(2\)]\)(\[Rho]) = \>\"", ",", 
     RowBox[{
      RowBox[{"HoldForm", "[", 
       FractionBox[
        RowBox[{"8", "*", "\[Pi]", "*", "G"}], "3"], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["3", 
               RowBox[{"8", "*", "\[Pi]", "*", "G"}]], "*", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["vH", 
                 RowBox[{"3", "*", "v"}]], ")"}], "2"]}], "/.", 
             RowBox[{"solb", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"p", "\[Rule]", " ", 
              SqrtBox[
               RowBox[{"2", "*", 
                SuperscriptBox["\[Alpha]", "2"], "*", 
                SuperscriptBox["v", "2"], "*", "\[Rho]"}]]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", "\[Rule]", 
             RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
              SuperscriptBox["lp", "2"], "*", 
              SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"lp", "\[Rule]", 
            SqrtBox[
             RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "//", "Simplify"}], "//",
         "Expand"}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"tot", ",", "c", ",", "I"}]], "[", 
     RowBox[{"b_", ",", "v_", ",", "T_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"v", " ", "\[HBar]"}], ")"}], " ", 
       SuperscriptBox["b", "2"]}], 
      RowBox[{"\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\!\(\*SubsuperscriptBox[\(H\), \(c, I\), \(2\)]\)(\[Rho]) = \>\"", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"3", "*", "v"}]], 
            RowBox[{"PoissonBracket", "[", 
             RowBox[{"v", ",", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalH]", 
                RowBox[{"tot", ",", "c", ",", "I"}]], "[", 
               RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
              ",", "v", ",", "T", ",", "p"}], "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["\[ScriptCapitalH]", 
                 RowBox[{"tot", ",", "c", ",", "I"}]], "[", 
                RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], 
               "\[Equal]", "0"}], ",", "b"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"p", "\[Rule]", 
            SqrtBox[
             RowBox[{"2", "*", 
              SuperscriptBox["\[Alpha]", "2"], "*", 
              SuperscriptBox["v", "2"], "*", "\[Rho]"}]]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"], "*", 
            SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"lp", "\[Rule]", 
          SqrtBox[
           RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], ")"}], "2"]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (5.10):    \[CapitalLambda] = 8\!\(\*SubscriptBox[\(\[Pi]G\[Rho]\
\), \(\[CapitalLambda]\)]\) = \>\"", ",", 
     RowBox[{"8", " ", "\[Pi]", " ", "G", " ", "*", 
      FractionBox["27", 
       RowBox[{"125", " ", "G", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}]}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7689909641204433`*^9, 3.76899116045822*^9}, {
   3.7689911935126543`*^9, 3.7689912052974825`*^9}, {3.7689913182805533`*^9, 
   3.7689913439562216`*^9}, {3.768991444652748*^9, 3.7689914997888484`*^9}, {
   3.7689916323720303`*^9, 3.7689917253896117`*^9}, 3.768991777146077*^9, {
   3.7689946736582346`*^9, 3.768994682709646*^9}, {3.7759674782641916`*^9, 
   3.7759675877744646`*^9}, {3.775967621566427*^9, 3.7759676433486032`*^9}, {
   3.7759676780067387`*^9, 3.775967739690755*^9}, {3.776136494661995*^9, 
   3.7761364947170477`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"-------------------------- The classical behavior of Hubble \
parameter \\!\\(\\*SubsuperscriptBox[\\(H\\), \\(tot\\), \
\\(eff\\)]\\)--------------------------------\"\>"], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.776136539027069*^9}],

Cell[BoxData["\<\"Method I\:ff1aexpressed using original valables\"\>"], \
"Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.7761365390280695`*^9}],

Cell[BoxData["\<\"Calculation using original variables (b,v)\"\>"], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.776136539030055*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the effective Ham. to the second order in b:  \\!\\(\
\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, c, II\\)]\\)(b,v,p) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalH]", "effapp"], "[", 
    RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}]}],
  SequenceForm[
  "Expanding the effective Ham. to the second order in b:  \
\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, II\)]\)(b,v,p) = ", 
   Subscript[$CellContext`\[ScriptCapitalH], \
$CellContext`effapp][$CellContext`b, $CellContext`v, $CellContext`T, \
$CellContext`p]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.7761365390320516`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Values of b satisfying \\!\\(\\*SubscriptBox[\\(\
\[ScriptCapitalH]\\), \\(tot, c, II\\)]\\)=0:  \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SqrtBox["6"], " ", "G", " ", "\[Pi]", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["\[HBar]", "2"]}], "-", 
        RowBox[{
         SqrtBox[
          FractionBox["\[Pi]", "5"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "25"}], " ", 
            SqrtBox["15"], " ", "G", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["\[HBar]", "4"]}]}]]}], "+", 
        RowBox[{"18", " ", "G", " ", "\[Pi]", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["\[HBar]", "2"], " ", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}]}], 
       RowBox[{"18", " ", "G", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["\[HBar]", "2"]}]]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SqrtBox["6"], " ", "G", " ", "\[Pi]", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["\[HBar]", "2"]}], "+", 
        RowBox[{
         SqrtBox[
          FractionBox["\[Pi]", "5"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "25"}], " ", 
            SqrtBox["15"], " ", "G", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["\[HBar]", "4"]}]}]]}], "+", 
        RowBox[{"18", " ", "G", " ", "\[Pi]", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["\[HBar]", "2"], " ", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}]}], 
       RowBox[{"18", " ", "G", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["\[HBar]", "2"]}]]}]}], "}"}]}],
  SequenceForm[
  "Values of b satisfying \!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)=0:  ", {$CellContext`b -> 
    Rational[1, 18] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`v^(-2) $CellContext`\[HBar]^(-2) ((-2) 
       6^Rational[1, 2] $CellContext`G 
       Pi $CellContext`v^2 $CellContext`\[HBar]^2 - (Rational[1, 5] Pi)^
       Rational[
        1, 2] ((-25) 
         15^Rational[
           1, 2] $CellContext`G $CellContext`p^2 $CellContext`v^2 \
$CellContext`\[HBar]^2 + 
        120 $CellContext`G^2 Pi $CellContext`v^4 $CellContext`\[HBar]^4)^
       Rational[1, 2] + 
      18 $CellContext`G Pi $CellContext`v^2 $CellContext`\[HBar]^2 
       ArcSin[Rational[2, 5]^Rational[1, 2]]), $CellContext`b -> 
    Rational[1, 18] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`v^(-2) $CellContext`\[HBar]^(-2) ((-2) 
       6^Rational[1, 2] $CellContext`G 
       Pi $CellContext`v^2 $CellContext`\[HBar]^2 + (Rational[1, 5] Pi)^
        Rational[
         1, 2] ((-25) 
          15^Rational[
            1, 2] $CellContext`G $CellContext`p^2 $CellContext`v^2 \
$CellContext`\[HBar]^2 + 
         120 $CellContext`G^2 Pi $CellContext`v^4 $CellContext`\[HBar]^4)^
        Rational[1, 2] + 
      18 $CellContext`G Pi $CellContext`v^2 $CellContext`\[HBar]^2 
       ArcSin[Rational[2, 5]^Rational[1, 2]])}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.7761365390924835`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The evolution of v:  \\!\\(\\*FractionBox[\\(dv\\), \\(d\[Tau]\
\\)]\\)={v,\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, c, \
II\\)]\\)(b,v,p)} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"18", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"], " ", "b"}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"ArcSin", "[", 
          SqrtBox[
           FractionBox["2", "5"]], "]"}]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SqrtBox["5"], " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}]}],
  SequenceForm[
  "The evolution of v:  \!\(\*FractionBox[\(dv\), \
\(d\[Tau]\)]\)={v,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(b,v,p)} = ", Rational[-18, 5] 
   5^Rational[-1, 
      2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] (2^Rational[1, 2] + 
    3 3^Rational[1, 2] $CellContext`b - 3 3^Rational[1, 2] 
    ArcSin[Rational[2, 5]^Rational[1, 2]])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.776136539173381*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The evolution of Hubble parameter:  \\!\\(\\*FractionBox[\\(dH\
\\), \\(dt\\)]\\)={H,\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, \
c, II\\)]\\)(b,v,p)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["72", "5"], " ", 
    SqrtBox[
     FractionBox["3", "5"]], " ", "G", " ", "\[Pi]", " ", "\[Rho]"}]}],
  SequenceForm[
  "The evolution of Hubble parameter:  \!\(\*FractionBox[\(dH\), \
\(dt\)]\)={H,\!\(\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, c, \
II\)]\)(b,v,p)}=", Rational[72, 5] 
   Rational[3, 5]^Rational[1, 2] $CellContext`G Pi $CellContext`\[Rho]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.7761365392252803`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(c, II\\), \\(2\\)]\\)(\[Rho]) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["27", 
       RowBox[{"125", " ", "G", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], "-", 
      RowBox[{
       FractionBox["9", "5"], " ", 
       SqrtBox[
        FractionBox["3", "5"]], " ", "\[Rho]"}]}], ")"}], " ", 
    TagBox[
     FractionBox[
      RowBox[{"8", " ", "\[Pi]", " ", "G"}], "3"],
     HoldForm]}]}],
  SequenceForm[
  "Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\!\(\*SubsuperscriptBox[\(H\), \(c, II\), \(2\)]\)(\[Rho]) = ", (
    Rational[27, 125] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta] + 
    Rational[-9, 5] Rational[3, 5]^Rational[1, 2] $CellContext`\[Rho]) 
   HoldForm[8 Pi $CellContext`G/3]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.776136539235262*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(c, I\\), \\(2\\)]\\)(\[Rho]) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"8", " ", "G", " ", "\[Pi]", " ", "\[Rho]"}], "3"]}],
  SequenceForm[
  "Eq. (5.8):  Hubble parameter (expressed by \[Rho]):  \
\!\(\*SubsuperscriptBox[\(H\), \(c, I\), \(2\)]\)(\[Rho]) = ", 
   Rational[8, 3] $CellContext`G Pi $CellContext`\[Rho]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.776136539237257*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (5.10):    \[CapitalLambda] = 8\\!\\(\\*SubscriptBox[\\(\
\[Pi]G\[Rho]\\), \\(\[CapitalLambda]\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox["216", 
    RowBox[{"125", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}],
  SequenceForm[
  "Eq. (5.10):    \[CapitalLambda] = 8\!\(\*SubscriptBox[\(\[Pi]G\[Rho]\), \(\
\[CapitalLambda]\)]\) = ", 
   Rational[216, 125] $CellContext`\[Gamma]^(-2)/$CellContext`\[CapitalDelta]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.776136539239253*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.768991094526602*^9, 3.7689911426378527`*^9, 3.768991208292104*^9, {
   3.7689913279924316`*^9, 3.768991345069013*^9}, 3.768991500645096*^9, 
   3.76899164045224*^9, {3.768991683097859*^9, 3.7689916914402676`*^9}, 
   3.768991725866938*^9, 3.7689917779471464`*^9, 3.768994927487891*^9, 
   3.775959563946374*^9, 3.775967589646344*^9, {3.7759677246240964`*^9, 
   3.7759677425187645`*^9}, 3.775969418003375*^9, 3.776136539241249*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "Figures", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "Parameters", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p0", "=", 
     RowBox[{"1", "*", 
      SuperscriptBox["10", "4"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v0", "=", 
     RowBox[{"1", "*", 
      SuperscriptBox["10", "5"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tv0", "=", 
     RowBox[{"-", "0.763"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p0", "=", 
      RowBox[{"5", "*", 
       SuperscriptBox["10", "3"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v0", "=", 
      RowBox[{"1", "*", 
       SuperscriptBox["10", "6"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"para", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "\[Rule]", "1"}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], ",", 
       RowBox[{"p", "\[Rule]", "p0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "definition", " ", "of", " ", "the", " ", "Possion", " ", 
     "bracket"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PoissonBracket", "[", 
     RowBox[{
     "f_", ",", "g_", ",", "b_Symbol", ",", "v_Symbol", ",", "T_Symbol", ",", 
      "p_Symbol"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "\[HBar]"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "b"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "v"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "T"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"g", ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "p"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"g", ",", "T"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", 
       RowBox[{"tot", ",", "simple", ",", "eff"}]], 
      RowBox[{"(", "1", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["\[Gamma]", "2"]]}], 
       SubscriptBox["\[ScriptCapitalH]", 
        RowBox[{"E", ",", "eff"}]], 
       RowBox[{"(", "1", ")"}]}], "+", 
      FractionBox[
       SuperscriptBox[
        SubscriptBox["p", "T"], "2"], 
       RowBox[{"2", "V"}]]}]}], "*)"}], "      ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Congruent]", " ", 
      RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
       SuperscriptBox["lp", "2"], "*", 
       SqrtBox["\[CapitalDelta]"]}]}], " ", ",", "     ", 
     RowBox[{"\[CapitalDelta]", "\[Congruent]", 
      RowBox[{"2", "*", 
       SqrtBox["3"], "*", "\[Pi]", "*", "\[Gamma]", "*", 
       SuperscriptBox["lp", "2"]}]}], ",", "     ", 
     RowBox[{"lp", "\[Congruent]", 
      SqrtBox[
       RowBox[{"G", "*", "\[HBar]"}]]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"tot", ",", "simple", ",", "eff"}]], "[", 
     RowBox[{"b_", ",", "v_", ",", "T_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", "b", "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
      RowBox[{"8", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]]}]}], "                    ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", "*", "G", "*", 
        SuperscriptBox["\[HBar]", "2"]}], 
       RowBox[{"16", "*", "\[Alpha]"}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"5", "*", "b"}], "]"}]}], "-", 
        RowBox[{"21", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", "*", "b"}], "]"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"Cos", "[", "b", "]"}]}]}], ")"}], "*", "v"}], "+", 
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"2", "*", "\[Alpha]", "*", "v"}]]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalH]", 
        RowBox[{"tot", ",", "simple", ",", "eff"}]], 
       RowBox[{"(", 
        RowBox[{"b", ",", "v", ",", 
         RowBox[{"p", "=", "const"}]}], ")"}]}], "=", 
      RowBox[{
       RowBox[{"0", "  ", "\[DoubleLongRightArrow]", "   ", "b"}], "=", 
       RowBox[{"b", "[", "v", "]"}]}]}], ",", "  ", 
     RowBox[{
      RowBox[{"plot", " ", "of", " ", "b"}], "-", "v"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "v_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[Pi]", "*", "G", "*", 
               SuperscriptBox["\[HBar]", "2"]}], 
              RowBox[{"16", "*", "\[Alpha]"}]], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"5", "*", "b"}], "]"}]}], "-", 
               RowBox[{"21", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"3", "*", "b"}], "]"}]}], "+", 
               RowBox[{"6", "*", 
                RowBox[{"Cos", "[", "b", "]"}]}]}], ")"}], "*", "v"}], "+", 
            FractionBox[
             SuperscriptBox["p", "2"], 
             RowBox[{"2", "*", "\[Alpha]", "*", "v"}]]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"b", "\[Rule]", 
            RowBox[{"b", "[", "v", "]"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"], "*", 
            SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"2", "*", 
           SqrtBox["3"], "*", "\[Pi]", "*", "\[Gamma]", "*", 
           SuperscriptBox["lp", "2"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"lp", "\[Rule]", 
         SqrtBox[
          RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "/.", "para"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sol", "=", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "v", "]"}], "==", "0"}], ",", 
      RowBox[{"b", "[", "v", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<b[30000] = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "v", "]"}], "/.", "sol"}], "/.", 
      RowBox[{"v", "\[Rule]", "30000"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"fbv", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"b", "[", "v", "]"}], "/.", "sol"}], 
       RowBox[{"(*", 
        RowBox[{"[", 
         RowBox[{"[", "1", "]"}], "]"}], "*)"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "2000", ",", "v0"}], "}"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<v\>\"", ",", "\"\<b\>\""}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      FractionBox["dT", "dv"], "=", 
      RowBox[{
       FractionBox[
        RowBox[{"{", 
         RowBox[{"T", ",", 
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"tot", ",", "simple", ",", "eff"}]]}], "}"}], 
        RowBox[{"{", 
         RowBox[{"v", ",", 
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"tot", ",", "simple", ",", "eff"}]]}], "}"}]], "=", 
       RowBox[{
        RowBox[{"f", 
         RowBox[{"(", 
          RowBox[{"b", ",", "v"}], ")"}]}], "=", 
        RowBox[{"\"\<using b=b(v)\>\"", "=", 
         RowBox[{
          RowBox[{"g", 
           RowBox[{"(", "v", ")"}]}], "\[Congruent]", 
          RowBox[{"dpdv", 
           RowBox[{"(", "v", ")"}]}]}]}]}]}]}], " ", ",", " ", 
     RowBox[{
      RowBox[{"plot", " ", "of", " ", 
       FractionBox["dT", "dv"]}], "-", "v"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dpdv", "[", "v_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"PoissonBracket", "[", 
             RowBox[{"T", ",", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalH]", 
                RowBox[{"tot", ",", "simple", ",", "eff"}]], "[", 
               RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
              ",", "v", ",", "T", ",", "p"}], "]"}], "/", 
            RowBox[{"PoissonBracket", "[", 
             RowBox[{"v", ",", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalH]", 
                RowBox[{"tot", ",", "simple", ",", "eff"}]], "[", 
               RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
              ",", "v", ",", "T", ",", "p"}], "]"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", "\[Rule]", 
            RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
             SuperscriptBox["lp", "2"], "*", 
             SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"2", "*", 
            SqrtBox["3"], "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"lp", "\[Rule]", 
          SqrtBox[
           RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "/.", "para"}], "/.", 
      RowBox[{"{", 
       RowBox[{"b", "->", 
        RowBox[{"b", "[", "v", "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*FractionBox[\(dT\), \(dv\)]\) = \!\(\*FractionBox[\({T, \
\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, simple, eff\)]}\), \({v, \
\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, simple, eff\)]}\)]\) = \>\"", 
     ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"PoissonBracket", "[", 
        RowBox[{"T", ",", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"tot", ",", "simple", ",", "eff"}]], "[", 
          RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", ",", 
         "v", ",", "T", ",", "p"}], "]"}], "/", 
       RowBox[{"PoissonBracket", "[", 
        RowBox[{"v", ",", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"tot", ",", "simple", ",", "eff"}]], "[", 
          RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", ",", 
         "v", ",", "T", ",", "p"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<fm[30000] = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"dpdv", "[", "v", "]"}], "/.", "sol"}], "/.", 
      RowBox[{"v", "\[Rule]", "30000"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"fdpdv", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"dpdv", "[", "v", "]"}], "/.", "sol"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "2000", ",", "v0"}], "}"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<v\>\"", ",", "\"\<\!\(\*FractionBox[\(dT\), \(dv\)]\)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Using", " ", "the", " ", "dynamical", " ", "evolution", " ", 
       "equation", "  ", 
       FractionBox["dT", "dv"]}], "=", 
      RowBox[{
       FractionBox[
        RowBox[{"{", 
         RowBox[{"T", ",", 
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"tot", ",", "simple", ",", "eff"}]]}], "}"}], 
        RowBox[{"{", 
         RowBox[{"v", ",", 
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"tot", ",", "simple", ",", "eff"}]]}], "}"}]], " ", "=", 
       RowBox[{"dpdv", 
        RowBox[{"(", "v", ")"}]}]}]}], " ", ",", " ", 
     RowBox[{
      RowBox[{"plot", " ", "T"}], "-", "v"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "min", " ", "value", " ", "is", " ", "the", " ", "tenth", 
      " ", "one", " ", "in", " ", 
      RowBox[{"b", "[", "30000", "]"}]}], ",", " ", 
     RowBox[{
     "the", " ", "next", " ", "one", " ", "is", " ", "the", " ", "tenth", " ",
       "one"}], ",", " ", 
     RowBox[{
     "corresponding", " ", "to", " ", "the", " ", "two", " ", "connected", 
      " ", "classical", " ", "universes", " ", 
      RowBox[{"(", 
       RowBox[{
       "one", " ", "of", " ", "them", " ", "is", " ", "the", " ", "present", 
        " ", "universe", " ", "filled", " ", "by", " ", "scalar", " ", 
        "field"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solphivm", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"T", "'"}], "[", "v", "]"}], "\[Equal]", 
           RowBox[{"dpdv", "[", "v", "]"}]}], "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "10", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"T", "[", "v0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", "T",
        ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "2000", ",", "v0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"solphivp", "=", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"T", "'"}], "[", "v", "]"}], "\[Equal]", 
            RowBox[{"dpdv", "[", "v", "]"}]}], "/.", 
           RowBox[{"sol", "[", 
            RowBox[{"[", "10", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"T", "[", "v0", "]"}], "\[Equal]", 
           RowBox[{"-", "0.763"}]}]}], "}"}], ",", "T", ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "2000", ",", "v0"}], "}"}]}], "]"}]}], ";"}], 
    "*)"}], "   ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"corresponding", " ", "to", " ", "p0"}], "=", 
      RowBox[{"1", "*", 
       SuperscriptBox["10", "4"]}]}], ";", " ", 
     RowBox[{"v0", "=", 
      RowBox[{"1", "*", 
       SuperscriptBox["10", "5"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solphivp", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"T", "'"}], "[", "v", "]"}], "\[Equal]", 
           RowBox[{"dpdv", "[", "v", "]"}]}], "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "8", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"T", "[", "v0", "]"}], "\[Equal]", "Tv0"}]}], "}"}], ",", 
       "T", ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "2000", ",", "v0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"fpv", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{"T", "[", "v", "]"}], "/.", "solphivm"}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{"T", "[", "v", "]"}], "/.", "solphivp"}], "]"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "2000", ",", "v0"}], "}"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<v\>\"", ",", "\"\<T\>\""}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"using", "  ", 
       FractionBox["dv", "dt"]}], "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"v", ",", 
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"tot", ",", "simple", ",", "eff"}]]}], "}"}], " ", "=", 
       RowBox[{"dvdt", 
        RowBox[{"(", "v", ")"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"plot", " ", "t"}], "-", "v"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dvdt", "[", "v_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{"PoissonBracket", "[", 
            RowBox[{"v", ",", 
             RowBox[{
              SubscriptBox["\[ScriptCapitalH]", 
               RowBox[{"tot", ",", "simple", ",", "eff"}]], "[", 
              RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
             ",", "v", ",", "T", ",", "p"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", "\[Rule]", 
            RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
             SuperscriptBox["lp", "2"], "*", 
             SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"2", "*", 
            SqrtBox["3"], "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"lp", "\[Rule]", 
          SqrtBox[
           RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "/.", "para"}], "/.", 
      RowBox[{"{", 
       RowBox[{"b", "->", 
        RowBox[{"b", "[", "v", "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"soltvm", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", "t", "]"}], "\[Equal]", 
           RowBox[{"dpdv", "[", "v", "]"}]}], "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "10", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"T", "[", "v0", "]"}], "\[Equal]", "0"}]}], "}"}], ",", "T",
        ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "2000", ",", "v0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Export", " ", "documents", " ", "with", " ", "pdf"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<b-v.pdf\>\"", ",", "fbv", ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<dT-dv.pdf\>\"", ",", "fdpdv", ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<T-v.pdf\>\"", ",", "fpv", ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7689918635885105`*^9, 3.7689919224800987`*^9}, {
  3.768992653557792*^9, 3.768992653806468*^9}, {3.775967802488044*^9, 
  3.775967934983816*^9}, {3.775967966955883*^9, 3.775968103221772*^9}, {
  3.775968137401493*^9, 3.775968345808293*^9}, {3.7759688756213155`*^9, 
  3.7759688806075196`*^9}, {3.776136494739566*^9, 3.776136494976781*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.`"}], " ", 
      RowBox[{"ArcCos", "[", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["4.9879159165`*^10", 
            SuperscriptBox["v", "2"]], "+", 
           RowBox[{"28206.`", " ", "#1"}], "-", 
           RowBox[{"75216.`", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"47010.`", " ", 
            SuperscriptBox["#1", "5"]}]}], "&"}], ",", "1"}], "]"}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{"ArcCos", "[", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["4.9879159165`*^10", 
           SuperscriptBox["v", "2"]], "+", 
          RowBox[{"28206.`", " ", "#1"}], "-", 
          RowBox[{"75216.`", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"47010.`", " ", 
           SuperscriptBox["#1", "5"]}]}], "&"}], ",", "1"}], "]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.`"}], " ", 
      RowBox[{"ArcCos", "[", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["4.9879159165`*^10", 
            SuperscriptBox["v", "2"]], "+", 
           RowBox[{"28206.`", " ", "#1"}], "-", 
           RowBox[{"75216.`", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"47010.`", " ", 
            SuperscriptBox["#1", "5"]}]}], "&"}], ",", "2"}], "]"}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{"ArcCos", "[", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["4.9879159165`*^10", 
           SuperscriptBox["v", "2"]], "+", 
          RowBox[{"28206.`", " ", "#1"}], "-", 
          RowBox[{"75216.`", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"47010.`", " ", 
           SuperscriptBox["#1", "5"]}]}], "&"}], ",", "2"}], "]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.`"}], " ", 
      RowBox[{"ArcCos", "[", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["4.9879159165`*^10", 
            SuperscriptBox["v", "2"]], "+", 
           RowBox[{"28206.`", " ", "#1"}], "-", 
           RowBox[{"75216.`", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"47010.`", " ", 
            SuperscriptBox["#1", "5"]}]}], "&"}], ",", "3"}], "]"}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{"ArcCos", "[", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["4.9879159165`*^10", 
           SuperscriptBox["v", "2"]], "+", 
          RowBox[{"28206.`", " ", "#1"}], "-", 
          RowBox[{"75216.`", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"47010.`", " ", 
           SuperscriptBox["#1", "5"]}]}], "&"}], ",", "3"}], "]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.`"}], " ", 
      RowBox[{"ArcCos", "[", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["4.9879159165`*^10", 
            SuperscriptBox["v", "2"]], "+", 
           RowBox[{"28206.`", " ", "#1"}], "-", 
           RowBox[{"75216.`", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"47010.`", " ", 
            SuperscriptBox["#1", "5"]}]}], "&"}], ",", "4"}], "]"}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{"ArcCos", "[", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["4.9879159165`*^10", 
           SuperscriptBox["v", "2"]], "+", 
          RowBox[{"28206.`", " ", "#1"}], "-", 
          RowBox[{"75216.`", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"47010.`", " ", 
           SuperscriptBox["#1", "5"]}]}], "&"}], ",", "4"}], "]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.`"}], " ", 
      RowBox[{"ArcCos", "[", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["4.9879159165`*^10", 
            SuperscriptBox["v", "2"]], "+", 
           RowBox[{"28206.`", " ", "#1"}], "-", 
           RowBox[{"75216.`", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"47010.`", " ", 
            SuperscriptBox["#1", "5"]}]}], "&"}], ",", "5"}], "]"}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "v", "]"}], "\[Rule]", 
     RowBox[{"ArcCos", "[", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["4.9879159165`*^10", 
           SuperscriptBox["v", "2"]], "+", 
          RowBox[{"28206.`", " ", "#1"}], "-", 
          RowBox[{"75216.`", " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"47010.`", " ", 
           SuperscriptBox["#1", "5"]}]}], "&"}], ",", "5"}], "]"}], "]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.768991899895974*^9, 3.768991928855112*^9}, 
   3.7689926554746685`*^9, 3.7689949361625657`*^9, 3.7759595675537953`*^9, 
   3.7759683262798133`*^9, 3.775968883128217*^9, 3.775969430401923*^9, 
   3.776136548054326*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"b[30000] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3.141592653589793`"}], "+", 
      RowBox[{"0.054026254323905114`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"3.141592653589793`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.054026254323905114`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "2.453017207937078`"}], ",", "2.453017207937078`", ",", 
     RowBox[{"-", "1.57276122412945`"}], ",", "1.57276122412945`", ",", 
     RowBox[{"-", "0.6808075274762688`"}], ",", "0.6808075274762688`", ",", 
     RowBox[{"-", "0.054559760101400796`"}], ",", "0.054559760101400796`"}], 
    "}"}]}],
  SequenceForm["b[30000] = ", {
    Complex[-3.141592653589793, 0.054026254323905114`], 
    Complex[3.141592653589793, -0.054026254323905114`], -2.453017207937078, 
    2.453017207937078, -1.57276122412945, 
    1.57276122412945, -0.6808075274762688, 
    0.6808075274762688, -0.054559760101400796`, 0.054559760101400796`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689918999054613`*^9, 3.768991928888153*^9}, 
   3.7689926555192003`*^9, 3.7689949361940966`*^9, 3.7759595676036634`*^9, 
   3.775968326282816*^9, 3.7759688831312356`*^9, 3.7759694304049253`*^9, 
   3.7761365480573173`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, {}, {}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xk01U0YB/B7fz8qS5GyVIiIUlSIbPXYsqQiQokslZKlN0skKiQJSbYK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     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xk01kscBvD3fX9UqGixVIiIUlSIkDxZsqRShBJZKiVLN0skWkgScmVp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     "]]}, 
   {Hue[0.6142719099991583, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nc81V8YB3ARkkIoGsrISCWhVJInI9tPtorKSMkoIRrKTDJCiZKE0JW9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     "]]}, 
   {Hue[0.8503398874989481, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nc81V8YB3ARQiEUFWUkUkkolXSejMz8ZKuojJSMEqKhspKMUKIkIXRl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     "]]}, 
   {Hue[0.08640786499873876, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xk0VVscB3D1xCtNzxAqFRUl1EOpVH6KDJUhs1BmZaoMz5CSecwQooQI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     "]]}, 
   {Hue[0.3224758424985268, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xk0VVscB3D1xCtNzxAqFRUl1EOpVPunyFAZMgtlVqbK8AwpmccMIUqI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     "]]}, 
   {Hue[0.5585438199983166, 0.6, 0.6], LineBox[CompressedData["
1:eJwdk2k4FAobhmUNRUchJ0IUSQidQuWtFNmTSCmVkP2cRLQfRbKOfZcoarKU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     "]]}, 
   {Hue[0.7946117974981064, 0.6, 0.6], LineBox[CompressedData["
1:eJwdk2k4FAobhmUNRUchJ0IUSQidQvW+lSJ7EimlErKfk4j2o0jWGfueKGqy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"b\"", TraditionalForm], None}, {
     FormBox["\"v\"", TraditionalForm], None}},
  FrameTicks->All,
  Method->{},
  PlotRange->{{2000, 100000}, {-2.456524166184205, 2.456524166184205}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.768991899895974*^9, 3.768991928855112*^9}, 
   3.7689926554746685`*^9, 3.7689949361625657`*^9, 3.7759595675537953`*^9, 
   3.7759683262798133`*^9, 3.775968883128217*^9, 3.775969430401923*^9, 
   3.7761365539812937`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*FractionBox[\\(dT\\), \\(dv\\)]\\) = \
\\!\\(\\*FractionBox[\\({T, \\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, \
simple, eff\\)]}\\), \\({v, \\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(tot, \
simple, eff\\)]}\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"8", " ", "p", " ", 
     RowBox[{"Csc", "[", "b", "]"}]}], 
    RowBox[{"3", " ", "G", " ", "\[Pi]", " ", 
     SuperscriptBox["v", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "b"}], "]"}]}], "+", 
       RowBox[{"25", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "b"}], "]"}]}]}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*FractionBox[\(dT\), \(dv\)]\) = \!\(\*FractionBox[\({T, \
\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, simple, eff\)]}\), \({v, \
\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, simple, eff\)]}\)]\) = ", 
   Rational[8, 3] $CellContext`G^(-1) $CellContext`p 
   Pi^(-1) $CellContext`v^(-2) $CellContext`\[HBar]^(-1) (3 + 
     4 Cos[2 $CellContext`b] + 25 Cos[4 $CellContext`b])^(-1) 
   Csc[$CellContext`b]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689918999054613`*^9, 3.768991928888153*^9}, 
   3.7689926555192003`*^9, 3.7689949361940966`*^9, 3.7759595676036634`*^9, 
   3.775968326282816*^9, 3.7759688831312356`*^9, 3.7759694304049253`*^9, 
   3.776136554124174*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"fm[30000] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.2595800927021002`*^-20"}], "+", 
      RowBox[{"5.350781506804819`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"4.550522844234004`*^-22", "-", 
      RowBox[{"5.350781506804807`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
     "7.659138874044044`*^-7", ",", 
     RowBox[{"-", "7.659138874044045`*^-7"}], ",", 
     RowBox[{"-", "3.9298806472268406`*^-7"}], ",", "3.9298806472268406`*^-7",
      ",", "7.880957338797024`*^-7", ",", 
     RowBox[{"-", "7.880957338797024`*^-7"}], ",", 
     RowBox[{"-", "5.510892633649126`*^-6"}], ",", 
     "5.5108926336491405`*^-6"}], "}"}]}],
  SequenceForm["fm[30000] = ", {
    Complex[-1.2595800927021002`*^-20, 5.350781506804819*^-6], 
    Complex[4.550522844234004*^-22, -5.350781506804807*^-6], 
    7.659138874044044*^-7, -7.659138874044045*^-7, -3.9298806472268406`*^-7, 
    3.9298806472268406`*^-7, 
    7.880957338797024*^-7, -7.880957338797024*^-7, -5.510892633649126*^-6, 
    5.5108926336491405`*^-6}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7689918999054613`*^9, 3.768991928888153*^9}, 
   3.7689926555192003`*^9, 3.7689949361940966`*^9, 3.7759595676036634`*^9, 
   3.775968326282816*^9, 3.7759688831312356`*^9, 3.7759694304049253`*^9, 
   3.7761365541682043`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {}, {}, {}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlWk4FAobhq0p0qKEylJER5ZCRx31egsV0bFFQpIkQpppLElHylYkZc8W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     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlXc8FIwfx2VEpEGSigrRI6NQ6lH5yghRMhMqSSIk14WkR8MqkrKzSp0V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     "]]}, 
   {Hue[0.6142719099991583, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlWk8FIgfxpWr0qJS2FZLFyu1hVJJfpLcIudUSBMj6yq3JLlzJLesIxEa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     "]]}, 
   {Hue[0.8503398874989481, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlWk8FAobxZWt6EZFuF1FG1dyC6VSj0eSbEVZy9rEyLWVNalkz5LsEkqE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     "]]}, 
   {Hue[0.08640786499873876, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlWk4FAwbhbVIqHgVUclSUYhCqN4ej1CyhSzppaJEltSMXalsydomFMqu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     "]]}, 
   {Hue[0.3224758424985268, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlWk4FAobhrVIluIoQkkoSlIhVKe8ksgWsqRDhUSW1AyypbIlWRJCoWzR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     "]]}, 
   {Hue[0.5585438199983166, 0.6, 0.6], LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAGw8bqHLy10BIlCQen4jcvmr0nLST
QdlAcWTEUXL02r5ykAiN40XbQO0nS/Na49i+6ElX0KYn3UCoO1qB+jrXvswg
iX7dMd9AcvX200yr1b6PCs/LQ5ngQMiDZteEVNS+bxPLjVKI4UCsMFLATjnT
vgerOAWbi+JAtM7uglcn0r5W0RcynX3jQOXTGKsCQtG+XIZoFNmD5EBuGOT0
8mHQvhnKKqxOheVAcPzeaVg2z76NnF75fXXmQFhRsLU15M2+uP0D/OZ550D6
e4nfsZTMvprtGrQJbehAI1cHJhZ1y740bKMhZlvpQIaoEnldcMq+hXmdRPxd
6kCmL7K0pGrJvo0VCR1MT+tA13dhMRqIyL5MQOaq1VTsQG9kr7POo8e+wvk0
7phV7UDwZybZU9PGvu9B9eYVRe5AXu8JBXYdxr7TGCeVzEjvQHgTriSnZMW+
OD9lfJ4d8EAeyZhXvMLEvmG574hzlPBA6SnakxAtxL7m+jJwZRXxQIJNXIDv
k8O+xgMvMrSN8UDFNDgrDQ3DvgLU484fEPJAtYiQQtGCwr6aa1FG6InyQNid
kIGlCMK+jcp3mE0B80DHEDEf2ZbBvtzwVsXPgvNARGU1E5ohwb6G3u7Mrvvz
QEYtL0aQucC+jJM/r6p+9EDN17usQ07Avu0PSWxD//RATStBghLUv76qUwsE
OXf1QKK5YBSVIb++w16Gdkv59UBGRq7vsGi+vjcxusO6cvZATSwyHqvDvb4H
y6brxun2QOfssZiNKL2+MixM7u9q90A7mqGIQoe8vrlUqst14/dA76mcg+z2
u77K5lr0j+X3QJCYav909Lu+3HgLHarn90Co0MDq/fG7vv6cbG7e6/dAtVWQ
DxHtu75E5S4RR/T3QCC/gY4847u+0HWzVhgF+EBvBANIqM+7vuiWvOG6JvhA
dDFG3tGou776KG0K1Sj4QEhVmxJopru+C7sdM+8q+EAtLNqy/qO7vi7ffoQj
L/hA2HKkNi2fu750J0EnjDf4QP6+VEiPlbu+ALjFbF1I+ECkP5R7Z4K7vhJK
dpV3SvhAlWxYYQSAu74j3Ca+kUz4QChLRrGhfbu+RgCID8ZQ+EAsETCP3Xi7
voxISrIuWfhA9k83QFpvu76e2vraSFv4QMxXQ3T6bLu+r2yrA2Nd+EAYZZwR
m2q7vtKQDFWXYfhAxI7Ih91lu77jIr19sWP4QBrzZGB/Y7u+9LRtpstl+ECM
7OChIWG7vgZHHs/lZ/hAZcIhTMReu74X2c73/2n4QJXVC19nXLu+YDAIUQ==

     "]]}, 
   {Hue[0.7946117974981064, 0.6, 0.6], LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAMmCUx5nz10Az3vcwO4fcPmr0nLST
QdlAdmTEUXL02j5ykAiN40XbQCYoS/Na49g+6ElX0KYn3UBzO1qB+jrXPswg
iX7dMd9ApvX200yr1T6PCs/LQ5ngQMWDZteEVNQ+bxPLjVKI4UDeMFLATjnT
PgerOAWbi+JA/c7uglcn0j5W0RcynX3jQPrTGKsCQtE+XIZoFNmD5EAoGOT0
8mHQPhnKKqxOheVAYvzeaVg2zz6NnF75fXXmQDNRsLU15M0+uP0D/OZ550AZ
fInfsZTMPprtGrQJbehAg1cHJhZ1yz40bKMhZlvpQHmoEnldcMo+hXmdRPxd
6kBIL7K0pGrJPo0VCR1MT+tAL3dhMRqIyD5MQOaq1VTsQItjr7POo8c+wvk0
7phV7UBjaCbZU9PGPu9B9eYVRe5As+4JBXYdxj7TGCeVzEjvQPASriSnZMU+
OD9lfJ4d8EAgyJhXvMLEPmG574hzlPBAIyrakxAtxD7m+jJwZRXxQBVNXIDv
k8M+xgMvMrSN8UCaNDgrDQ3DPgLU484fEPJAmomQQtGCwj6aa1FG6InyQEGe
kIGlCMI+jcp3mE0B80DBETEf2ZbBPtzwVsXPgvNAz2Q1E5ohwT6G3u7Mrvvz
QEUsL0aQucA+jJM/r6p+9ECd17usQ07APu0PSWxD//RAvy1BghLUvz6qUwsE
OXf1QHC3YBSVIb8+w16Gdkv59UBRR67vsGi+PjcxusO6cvZAlSkyHqvDvT4H
y6brxun2QHHtsZiNKL0+MixM7u9q90BimaGIQoe8PrlUqst14/dAvamcg+z2
uz7K5lr0j+X3QH+Xav909Ls+3HgLHarn90Cs08Dq/fG7Pv6cbG7e6/dAL1OQ
DxHtuz5E5S4RR/T3QLvBgY4847s+0HWzVhgF+ECiAwNIqM+7PuiWvOG6JvhA
pi9G3tGouz76KG0K1Sj4QJBUmxJoprs+C7sdM+8q+EBuK9qy/qO7Pi7ffoQj
L/hAunWkNi2fuz50J0EnjDf4QIO9VEiPlbs+ALjFbF1I+ECSQpR7Z4K7PhJK
dpV3SvhAwGlYYQSAuz4j3Ca+kUz4QH5JRrGhfbs+RgCID8ZQ+EDkEzCP3Xi7
PoxISrIuWfhAhlA3QFpvuz6e2vraSFv4QLFXQ3T6bLs+r2yrA2Nd+EDNZJwR
m2q7PtKQDFWXYfhANI/Ih91luz7jIr19sWP4QCHxZGB/Y7s+9LRtpstl+ECQ
7uChIWG7PgZHHs/lZ/hAiMAhTMReuz4X2c73/2n4QNrSC19nXLs+G6XqGw==

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*FractionBox[\\(dT\\), \\(dv\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"v\"", TraditionalForm], None}},
  FrameTicks->All,
  Method->{},
  PlotRange->{{2000, 100000}, {-6.802958951977979*^-6, 
    6.8016640990469205`*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.768991899895974*^9, 3.768991928855112*^9}, 
   3.7689926554746685`*^9, 3.7689949361625657`*^9, 3.7759595675537953`*^9, 
   3.7759683262798133`*^9, 3.775968883128217*^9, 3.775969430401923*^9, 
   3.776136569997513*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVknk81Ikfh9EoJVvrKLYoaZvWUrmPDh+hcYVk0oFsGpNcW3Jtm/oprUJU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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0nlUjWsXAPAkkiIaueoq+cqQqeEm1WenSSmVRkmjUzRy0+x2SRMalERK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"T\"", TraditionalForm], None}, {
     FormBox["\"v\"", TraditionalForm], None}},
  FrameTicks->All,
  Method->{},
  PlotRange->{{2000, 100000}, {-0.7629999998600167, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.768991899895974*^9, 3.768991928855112*^9}, 
   3.7689926554746685`*^9, 3.7689949361625657`*^9, 3.7759595675537953`*^9, 
   3.7759683262798133`*^9, 3.775968883128217*^9, 3.775969430401923*^9, 
   3.7761365723791513`*^9}],

Cell[BoxData["\<\"b-v.pdf\"\>"], "Output",
 CellChangeTimes->{{3.768991899895974*^9, 3.768991928855112*^9}, 
   3.7689926554746685`*^9, 3.7689949361625657`*^9, 3.7759595675537953`*^9, 
   3.7759683262798133`*^9, 3.775968883128217*^9, 3.775969430401923*^9, 
   3.776136572671114*^9}],

Cell[BoxData["\<\"dT-dv.pdf\"\>"], "Output",
 CellChangeTimes->{{3.768991899895974*^9, 3.768991928855112*^9}, 
   3.7689926554746685`*^9, 3.7689949361625657`*^9, 3.7759595675537953`*^9, 
   3.7759683262798133`*^9, 3.775968883128217*^9, 3.775969430401923*^9, 
   3.776136572828729*^9}],

Cell[BoxData["\<\"T-v.pdf\"\>"], "Output",
 CellChangeTimes->{{3.768991899895974*^9, 3.768991928855112*^9}, 
   3.7689926554746685`*^9, 3.7689949361625657`*^9, 3.7759595675537953`*^9, 
   3.7759683262798133`*^9, 3.775968883128217*^9, 3.775969430401923*^9, 
   3.7761365729723253`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.7689918999054613`*^9, 3.768991928888153*^9}, 
   3.7689926555192003`*^9, 3.7689949361940966`*^9, 3.7759595676036634`*^9, 
   3.775968326282816*^9, 3.7759688831312356`*^9, 3.7759694304049253`*^9, 
   3.7761365729748273`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<-------------- treat the Lorentzian part of the Hamiltonian \
constraint independently, the effective Ham. ---------------------------\>\"",
     "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", 
       RowBox[{"eff", ",", "grav"}]], " ", "[", 
      RowBox[{"b_", ",", "v_", ",", "T_", ",", "p_"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "b", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
       RowBox[{"8", " ", "\[Gamma]", " ", 
        SqrtBox["\[CapitalDelta]"]}]]}]}], "\[InvisibleSpace]", ";"}], "    ",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PoissonBracket", "[", 
      RowBox[{"f_", ",", "g_", ",", "b_", ",", "v_", ",", "T_", ",", "p_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[HBar]"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "b"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "v"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "T"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "p"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "p"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "T"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Effective Ham.: Euclidean part     \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(E, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\
\) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalH]", 
        RowBox[{"E", ",", "eff"}]], "[", 
       RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Gamma]", "2"]}], "*", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalH]", 
            RowBox[{"eff", ",", "grav"}]], "[", 
           RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"\[Gamma]", ">", "0"}], "&&", 
         RowBox[{"\[HBar]", ">", "0"}], "&&", 
         RowBox[{"G", ">", "0"}]}]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<                                   \
B\[Congruent]{\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(E, CS, eff\), \
\((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\),V} = \>\"", ",", 
     RowBox[{"B", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PoissonBracket", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[ScriptCapitalH]", 
             RowBox[{"E", ",", "eff"}]], "[", 
            RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", 
           RowBox[{"\[Alpha]", "*", "v"}], ",", "b", ",", "v", ",", "T", ",", 
           "p"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"], "*", 
            SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"lp", "\[Rule]", 
          SqrtBox[
           RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "//", 
       "FullSimplify"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Effective Ham.: Lorentzian part    \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(L, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\
\) = \>\"", ",", 
     RowBox[{
      SubscriptBox["H", "F"], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["8", 
            RowBox[{"9", "*", 
             SuperscriptBox["\[Kappa]", "4"], "*", 
             SuperscriptBox["\[Gamma]", "7"]}]], "*", 
           FractionBox[
            RowBox[{"\[Alpha]", "*", "v"}], 
            SuperscriptBox["\[CapitalDelta]", 
             FractionBox["3", "2"]]], "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["2", "\[HBar]"]}], "*", 
              RowBox[{"D", "[", 
               RowBox[{"B", ",", "v"}], "]"}]}], ")"}], "2"], "*", 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "*", "\[Alpha]"}], "\[HBar]"]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox["3", "2"]}], ")"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Kappa]", "\[Rule]", 
            RowBox[{"8", "*", "\[Pi]", "*", "G"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"], "*", 
            SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"lp", "\[Rule]", 
          SqrtBox[
           RowBox[{"G", "*", "\[HBar]"}]]}], "}"}]}], "//", 
       "FullSimplify"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Eq. (6.1):  The total effective Ham.:       \!\(\*SubsuperscriptBox[\
\(\[ScriptCapitalH]\), \(F, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \
\(_\)])\)]\) = \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(E, CS, eff\), \
\((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\) -2(1+\!\(\*SuperscriptBox[\(\
\[Gamma]\), \(2\)]\))\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(L, CS, \
eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\) + \!\(\*SubscriptBox[\(\
\[ScriptCapitalH]\), \(T\)]\) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalH]", 
        RowBox[{"E", ",", "eff"}]], "[", 
       RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], "*", 
       SubscriptBox["H", "F"]}], "+", 
      FractionBox[
       SuperscriptBox["p", "2"], 
       RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
        SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<The classical limit of the effectiv Ham.:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<                                            \!\(\*SubsuperscriptBox[\
\(\[ScriptCapitalH]\), \(E, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \
\(_\)])\)]\)  \[RightArrow]   \>\"", ",", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalH]", 
         RowBox[{"E", ",", "eff"}]], "[", 
        RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<                                            \!\(\*SubsuperscriptBox[\
\(\[ScriptCapitalH]\), \(L, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \
\(_\)])\)]\)  \[RightArrow]   \>\"", ",", 
     RowBox[{"Series", "[", 
      RowBox[{
       SubscriptBox["H", "F"], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.768992198891072*^9, {3.768992326712178*^9, 3.7689923326148596`*^9}, {
   3.768992404958921*^9, 3.768992405343706*^9}, {3.7689924611630354`*^9, 
   3.7689926426385713`*^9}, {3.768992693711672*^9, 3.768992795079945*^9}, {
   3.768992833815406*^9, 3.7689928344223366`*^9}, {3.7689928857298803`*^9, 
   3.7689928889246597`*^9}, {3.7689930643093367`*^9, 
   3.7689930690221004`*^9}, {3.7689931019232492`*^9, 
   3.7689935252189827`*^9}, {3.768993601192099*^9, 3.7689936434897366`*^9}, {
   3.7689936820810795`*^9, 3.7689938056192875`*^9}, {3.7689939251343555`*^9, 
   3.7689940041322184`*^9}, {3.7689946587001038`*^9, 
   3.7689946593340535`*^9}, {3.775968435569482*^9, 3.775968554068909*^9}, {
   3.775968585433113*^9, 3.77596867381665*^9}, {3.775969124927867*^9, 
   3.775969136388532*^9}, {3.776136494981783*^9, 3.776136495010317*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"-------------- treat the Lorentzian part of the Hamiltonian \
constraint independently, the effective Ham. \
---------------------------\"\>"], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.7761365798128867`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Effective Ham.: Euclidean part     \\!\\(\\*SubsuperscriptBox[\
\\(\[ScriptCapitalH]\\), \\(E, CS, eff\\), \\((\\*OverscriptBox[\\(\[Mu]\\), \
\\(_\\)])\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "v", " ", "\[Gamma]", " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", "b", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
    RowBox[{"8", " ", 
     SqrtBox["\[CapitalDelta]"]}]]}],
  SequenceForm[
  "Effective Ham.: Euclidean part     \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(E, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\
\) = ", Rational[
    3, 8] $CellContext`v $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] (3 Cos[$CellContext`b] + 
    5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.776136579831899*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                                   \
B\[Congruent]{\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(E, CS, \
eff\\), \\((\\*OverscriptBox[\\(\[Mu]\\), \\(_\\)])\\)]\\),V} = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["3", "16"], " ", "G", " ", "\[Pi]", " ", "v", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", "b", "]"}]}], "-", 
      RowBox[{"21", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "b"}], "]"}]}], "+", 
      RowBox[{"25", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}]}]}],
  SequenceForm[
  "                                   \
B\[Congruent]{\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(E, CS, eff\), \
\((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\),V} = ", 
   Rational[3, 16] $CellContext`G 
   Pi $CellContext`v $CellContext`\[Gamma]^2 $CellContext`\[HBar] (
    2 Sin[$CellContext`b] - 21 Sin[3 $CellContext`b] + 
    25 Sin[5 $CellContext`b])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.7761365798974476`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Effective Ham.: Lorentzian part    \\!\\(\\*SubsuperscriptBox[\
\\(\[ScriptCapitalH]\\), \\(L, CS, eff\\), \\((\\*OverscriptBox[\\(\[Mu]\\), \
\\(_\\)])\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", "b", "]"}]}], "-", 
        RowBox[{"21", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}], "+", 
        RowBox[{"25", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}], "2"]}], 
    RowBox[{"8192", " ", "\[Gamma]", " ", 
     SqrtBox["\[CapitalDelta]"]}]]}],
  SequenceForm[
  "Effective Ham.: Lorentzian part    \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(L, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\
\) = ", Rational[
    3, 8192] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] (2 Sin[$CellContext`b] - 21 
     Sin[3 $CellContext`b] + 25 Sin[5 $CellContext`b])^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.7761365799780064`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq. (6.1):  The total effective Ham.:       \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(F, CS, eff\\), \
\\((\\*OverscriptBox[\\(\[Mu]\\), \\(_\\)])\\)]\\) = \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(E, CS, eff\\), \
\\((\\*OverscriptBox[\\(\[Mu]\\), \\(_\\)])\\)]\\) \
-2(1+\\!\\(\\*SuperscriptBox[\\(\[Gamma]\\), \
\\(2\\)]\\))\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(L, CS, eff\
\\), \\((\\*OverscriptBox[\\(\[Mu]\\), \\(_\\)])\\)]\\) + \
\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalH]\\), \\(T\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     SuperscriptBox["p", "2"], 
     RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "v", " ", "\[Gamma]", " ", "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", "b", "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
     RowBox[{"8", " ", 
      SqrtBox["\[CapitalDelta]"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[HBar]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Sin", "[", "b", "]"}]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "b"}], "]"}]}], "+", 
         RowBox[{"25", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}], "2"]}], 
     RowBox[{"4096", " ", "\[Gamma]", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}]}],
  SequenceForm[
  "Eq. (6.1):  The total effective Ham.:       \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(F, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\
\) = \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(E, CS, eff\), \
\((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\) -2(1+\!\(\*SuperscriptBox[\(\
\[Gamma]\), \(2\)]\))\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(L, CS, \
eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\) + \!\(\*SubscriptBox[\(\
\[ScriptCapitalH]\), \(T\)]\) = ", 
   Rational[1, 4] $CellContext`G^(-1) $CellContext`p^2 
    Pi^(-1) $CellContext`v^(-1) $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2]/$CellContext`\[HBar] + 
   Rational[3, 
      8] $CellContext`v $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
     Rational[-1, 2] $CellContext`\[HBar] (3 Cos[$CellContext`b] + 
     5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2 + 
   Rational[-3, 4096] $CellContext`v $CellContext`\[Gamma]^(-1) (
     1 + $CellContext`\[Gamma]^2) $CellContext`\[CapitalDelta]^
     Rational[-1, 2] $CellContext`\[HBar] (2 Sin[$CellContext`b] - 21 
      Sin[3 $CellContext`b] + 25 Sin[5 $CellContext`b])^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.776136579980008*^9}],

Cell[BoxData["\<\"The classical limit of the effectiv Ham.:\"\>"], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.77613657998201*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                                            \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(E, CS, eff\\), \
\\((\\*OverscriptBox[\\(\[Mu]\\), \\(_\\)])\\)]\\)  \[RightArrow]   \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "v", " ", "\[Gamma]", " ", "\[HBar]", " ", 
       SuperscriptBox["b", "2"]}], 
      SqrtBox["\[CapitalDelta]"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "b", "]"}], "3"],
      SeriesData[$CellContext`b, 0, {}, 2, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 0, {
     3 $CellContext`v $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
       Rational[-1, 2] $CellContext`\[HBar]}, 2, 3, 1],
    Editable->False]}],
  SequenceForm[
  "                                            \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(E, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\
\)  \[RightArrow]   ", 
   SeriesData[$CellContext`b, 0, {
    3 $CellContext`v $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
      Rational[-1, 2] $CellContext`\[HBar]}, 2, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.7761365799840107`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                                            \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(L, CS, eff\\), \
\\((\\*OverscriptBox[\\(\[Mu]\\), \\(_\\)])\\)]\\)  \[RightArrow]   \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
       SuperscriptBox["b", "2"]}], 
      RowBox[{"2", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "b", "]"}], "3"],
      SeriesData[$CellContext`b, 0, {}, 2, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 0, {
     Rational[3, 
        2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 2, 3, 1],
    Editable->False]}],
  SequenceForm[
  "                                            \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(L, CS, eff\), \((\*OverscriptBox[\(\[Mu]\), \(_\)])\)]\
\)  \[RightArrow]   ", 
   SeriesData[$CellContext`b, 0, {
    Rational[3, 
       2] $CellContext`v $CellContext`\[Gamma]^(-1) $CellContext`\
\[CapitalDelta]^Rational[-1, 2] $CellContext`\[HBar]}, 2, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.776136579986012*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{
  3.768992202981455*^9, 3.7689923335685353`*^9, 3.768992499287896*^9, {
   3.7689925807091417`*^9, 3.768992595338063*^9}, 3.7689927106061707`*^9, {
   3.7689927547535734`*^9, 3.768992795384161*^9}, 3.768992835026263*^9, 
   3.768992892070871*^9, {3.768993123925383*^9, 3.7689931579189405`*^9}, {
   3.7689932659533224`*^9, 3.7689933044606724`*^9}, {3.7689933801874895`*^9, 
   3.768993392342099*^9}, {3.7689934579348707`*^9, 3.7689934722620716`*^9}, 
   3.7689936445039654`*^9, 3.768993707692135*^9, 3.768993755749812*^9, 
   3.768993806231221*^9, 3.768994006529419*^9, 3.768994040535858*^9, 
   3.768994967601037*^9, {3.7759595968643093`*^9, 3.775959617104754*^9}, 
   3.775968554710476*^9, 3.7759686749643784`*^9, {3.7759691319040775`*^9, 
   3.7759691377205276`*^9}, 3.7759694600894184`*^9, 3.776136579988014*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"para1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "\[Rule]", "1"}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], ",", 
       RowBox[{"p", "\[Rule]", "100"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"para2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "\[Rule]", "1"}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], ",", 
       RowBox[{"p", "\[Rule]", "1000"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"para3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "\[Rule]", "1"}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], ",", 
       RowBox[{"p", "\[Rule]", "10000"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"para4", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "\[Rule]", "1"}], ",", 
       RowBox[{"\[HBar]", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], ",", 
       RowBox[{"p", "\[Rule]", "100000"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Possion", " ", "bracket"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PoissonBracket", "[", 
     RowBox[{
     "f_", ",", "g_", ",", "b_Symbol", ",", "v_Symbol", ",", "T_Symbol", ",", 
      "p_Symbol"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "\[HBar]"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "b"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "v"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "T"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"g", ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "p"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"g", ",", "T"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", 
       RowBox[{"tot", ",", "simple", ",", "eff"}]], 
      RowBox[{"(", "1", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["\[Gamma]", "2"]]}], 
       SubscriptBox["\[ScriptCapitalH]", 
        RowBox[{"E", ",", "eff"}]], 
       RowBox[{"(", "1", ")"}]}], "+", 
      FractionBox[
       SuperscriptBox[
        SubscriptBox["p", "T"], "2"], 
       RowBox[{"2", "V"}]]}]}], "*)"}], "      ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Alpha]", "\[Congruent]", " ", 
      RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
       SuperscriptBox["lp", "2"], "*", 
       SqrtBox["\[CapitalDelta]"]}]}], " ", ",", "     ", 
     RowBox[{"\[CapitalDelta]", "\[Congruent]", 
      RowBox[{"2", "*", 
       SqrtBox["3"], "*", "\[Pi]", "*", "\[Gamma]", "*", 
       SuperscriptBox["lp", "2"]}]}], ",", "     ", 
     RowBox[{"lp", "\[Congruent]", 
      SqrtBox[
       RowBox[{"G", "*", "\[HBar]"}]]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"b_", ",", "v_", ",", "T_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", "v", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "\[HBar]"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", "b", "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
      RowBox[{"8", " ", "\[Gamma]", " ", 
       SqrtBox["\[CapitalDelta]"]}]]}]}], "     ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", "\[Alpha]"}]]}], "3", " ", "G", " ", "\[Pi]", "  ", 
      SuperscriptBox["\[HBar]", "2"], " ", "v", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", "b", "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "2"]}], "+", 
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{"2", "*", "\[Alpha]", "*", "v"}]]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<H = -\!\(\*FractionBox[\(1\), \(4 \[Alpha]\)]\)3 G \[Pi]  \
\!\(\*SuperscriptBox[\(\[HBar]\), \(2\)]\) v(3 Cos[b]+5 Cos[3 b]) \
Sin[b\!\(\*SuperscriptBox[\(]\), \
\(2\)]\)+\!\(\*FractionBox[SuperscriptBox[\(p\), \(2\)], \(2*\[Alpha]*v\)]\) \
= \>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"4", "  ", "\[Alpha]"}]]}], "3", " ", "G", " ", "\[Pi]", 
           "  ", 
           SuperscriptBox["\[HBar]", "2"], " ", "v", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"Cos", "[", "b", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "b", "]"}], "2"]}], "+", 
          FractionBox[
           SuperscriptBox["p", "2"], 
           RowBox[{"2", "*", "\[Alpha]", "*", "v"}]]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "\[Rule]", " ", 
           RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"], "*", 
            SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
        RowBox[{"lp", "\[Rule]", 
         SqrtBox[
          RowBox[{"G", "*", "\[HBar]"}]]}]}]}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<H = \!\(\*FractionBox[\(\[Pi]*G*\*SuperscriptBox[\(\[HBar]\), \
\(2\)]\), \
\(16*\[Alpha]\)]\)*(15*Cos[5*b]-21*Cos[3*b]+6*Cos[b])*v+\!\(\*FractionBox[\
SuperscriptBox[\(p\), \(2\)], \(2*\[Alpha]*v\)]\) = \>\"", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Pi]", "*", "G", "*", 
              SuperscriptBox["\[HBar]", "2"]}], 
             RowBox[{"16", "*", "\[Alpha]"}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"Cos", "[", 
                RowBox[{"5", "*", "b"}], "]"}]}], "-", 
              RowBox[{"21", "*", 
               RowBox[{"Cos", "[", 
                RowBox[{"3", "*", "b"}], "]"}]}], "+", 
              RowBox[{"6", "*", 
               RowBox[{"Cos", "[", "b", "]"}]}]}], ")"}], "*", "v"}], "]"}], 
          "+", 
          FractionBox[
           SuperscriptBox["p", "2"], 
           RowBox[{"2", "*", "\[Alpha]", "*", "v"}]]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "\[Rule]", " ", 
           RowBox[{"2", "*", "\[Pi]", "*", "\[Gamma]", "*", 
            SuperscriptBox["lp", "2"], "*", 
            SqrtBox["\[CapitalDelta]"]}]}], "}"}]}], "/.", 
        RowBox[{"lp", "\[Rule]", 
         SqrtBox[
          RowBox[{"G", "*", "\[HBar]"}]]}]}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(\*FractionBox[\(dT\), \(db\)]\) = \!\(\*FractionBox[\({T, \
\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, simple, eff\)]}\), \({v, \
\*SubscriptBox[\(\[ScriptCapitalH]\), \(tot, simple, eff\)]}\)]\) = \>\"", 
      ",", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"PoissonBracket", "[", 
         RowBox[{"T", ",", 
          RowBox[{"H", "[", 
           RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", ",", 
          "v", ",", "T", ",", "p"}], "]"}], "/", 
        RowBox[{"PoissonBracket", "[", 
         RowBox[{"b", ",", 
          RowBox[{"H", "[", 
           RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", ",", 
          "v", ",", "T", ",", "p"}], "]"}]}], "]"}]}], "]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vb", "=", 
     RowBox[{
      RowBox[{"Last", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], "\[Equal]", 
          "0"}], ",", "v"}], "]"}]}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "b_", "]"}], ":=", 
     RowBox[{"v", "/.", "vb"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Using the Hamiltonian constraint, we have \!\(\*FractionBox[\(dT\), \
\(db\)]\)=\>\"", ",", 
     RowBox[{"dTdb", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PoissonBracket", "[", 
            RowBox[{"T", ",", 
             RowBox[{"H", "[", 
              RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
             ",", "v", ",", "T", ",", "p"}], "]"}], "/", 
           RowBox[{"PoissonBracket", "[", 
            RowBox[{"b", ",", 
             RowBox[{"H", "[", 
              RowBox[{"b", ",", "v", ",", "T", ",", "p"}], "]"}], ",", "b", 
             ",", "v", ",", "T", ",", "p"}], "]"}]}], ")"}], "/.", "vb"}], 
        ",", 
        RowBox[{"\[HBar]", ">", "0"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Using the condition that (3 Cos[b]+5 Cos[3 b])>=0, we have that 0<b<\
\>\"", ",", 
     RowBox[{"bRigion", "=", 
      RowBox[{
       RowBox[{"b", "/.", 
        RowBox[{"First", "@", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"Cos", "[", "b", "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], "\[Equal]", 
              "0"}], ",", 
             RowBox[{"b", ">", "0"}], ",", 
             RowBox[{"b", "<", 
              RowBox[{"\[Pi]", "/", "2"}]}]}], "}"}], ",", "b"}], "]"}]}]}], "//",
        "N"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Print", "[", 
     "\"\<Solving the equation that \!\(\*FractionBox[\(dT\), \(db\)]\)=\
\[InvisibleSpace]-\!\(\*FractionBox[SqrtBox[FractionBox[\(2\), \(3\\\ \
\[Pi]\)]], SqrtBox[\(G\\\ \((3\\\ Cos[b] + 5\\\ Cos[3\\\ b])\)\\\ \
\*SuperscriptBox[\(Sin[b]\), \(2\)]\)]]\) gives us the function T(b)\>\"", 
     "]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"T", "=", 
    RowBox[{"NDSolveValue", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "b", "]"}], "\[Equal]", "dTdb"}], "/.", 
         RowBox[{"G", "\[Rule]", "1"}]}], ",", 
        RowBox[{
         RowBox[{"T", "[", "0.001", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      "T", ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "0.001", ",", "bRigion"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvb1", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "15"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(2\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"1.1", ",", 
               RowBox[{"5", "*", 
                SuperscriptBox["10", "1"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvb2", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(3\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"1.1", ",", 
               RowBox[{"5", "*", 
                SuperscriptBox["10", "2"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvb3", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(4\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"1.1", ",", 
               RowBox[{"5", "*", 
                SuperscriptBox["10", "3"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvb4", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"30", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(5\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"1.1", ",", 
               RowBox[{"5", "*", 
                SuperscriptBox["10", "4"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvt1", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", "b", "]"}], ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0.01", ",", "0.6846"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "15"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(2\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.6"}], ",", 
               RowBox[{"1.2", "*", 
                SuperscriptBox["10", "3"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvt2", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", "b", "]"}], ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0.01", ",", "0.6846"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(3\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.6"}], ",", 
               RowBox[{"1.2", "*", 
                SuperscriptBox["10", "4"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvt3", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", "b", "]"}], ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0.01", ",", "0.6846"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(4\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.6"}], ",", 
               RowBox[{"1.2", "*", 
                SuperscriptBox["10", "5"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pvt4", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", "b", "]"}], ",", 
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "para4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0.01", ",", "0.6846"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"30", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(5\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.6"}], ",", 
               RowBox[{"1.2", "*", 
                SuperscriptBox["10", "6"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"fvb", "=", 
    RowBox[{"Column", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pvb1", ",", "pvb2", ",", "pvb3", ",", "pvb4"}], "}"}], ",", 
      RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"fvt", "=", 
    RowBox[{"Column", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pvt1", ",", "pvt2", ",", "pvt3", ",", "pvt4"}], "}"}], ",", 
      RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Export", " ", "documents", " ", "with", " ", "pdf"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<v-b.pdf\>\"", ",", "fvb", ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<v-T.pdf\>\"", ",", "fvt", ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<---------------------------------------------------------------------\
------------\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7759594840066624`*^9, 3.7759595139541388`*^9}, {
   3.775959602387607*^9, 3.7759596067424264`*^9}, 3.7759597037913637`*^9, {
   3.7759597871861577`*^9, 3.77595979502381*^9}, 3.7759601033674583`*^9, {
   3.775960176948316*^9, 3.7759601830817842`*^9}, {3.775960231593692*^9, 
   3.7759602914541535`*^9}, 3.775960435156229*^9, {3.7759608641600275`*^9, 
   3.775960875075289*^9}, 3.775960906046977*^9, {3.7759609511719465`*^9, 
   3.7759609543460407`*^9}, {3.775961087592238*^9, 3.7759610954392242`*^9}, {
   3.7759611527482767`*^9, 3.775961170183941*^9}, {3.775961249776106*^9, 
   3.7759612666793785`*^9}, {3.775961299012192*^9, 3.775961389609157*^9}, 
   3.775961495575714*^9, {3.775961531935192*^9, 3.7759615706479497`*^9}, {
   3.7759616254953337`*^9, 3.7759617006649246`*^9}, {3.7759686922286406`*^9, 
   3.77596871515777*^9}, {3.7759688166800003`*^9, 3.7759688450276537`*^9}, {
   3.775968948750362*^9, 3.775968991714937*^9}, {3.7759690343874846`*^9, 
   3.7759690534080563`*^9}, 3.77596909060993*^9, {3.7759695455608225`*^9, 
   3.775969561148437*^9}, {3.775969596233838*^9, 3.775969610990172*^9}, {
   3.776136495037837*^9, 3.7761364951154037`*^9}, {3.776136604954343*^9, 
   3.7761367268643064`*^9}, {3.7761368540917287`*^9, 3.776136881092347*^9}, 
   3.7761369677864113`*^9, {3.7761371858737316`*^9, 3.7761371931670876`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Using the Hamiltonian constraint, we have \
\\!\\(\\*FractionBox[\\(dT\\), \\(db\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox["2", 
       RowBox[{"3", " ", "\[Pi]"}]]], 
     SqrtBox[
      RowBox[{"G", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", "b", "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "b", "]"}], "2"]}]]]}]}],
  SequenceForm[
  "Using the Hamiltonian constraint, we have \!\(\*FractionBox[\(dT\), \
\(db\)]\)=", -(Rational[2, 3]/Pi)^
    Rational[1, 2] ($CellContext`G (3 Cos[$CellContext`b] + 
      5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2)^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.775959622148738*^9, 3.7759596336007843`*^9}, {
   3.7759596701554413`*^9, 3.775959706500286*^9}, 3.775959798540888*^9, 
   3.775960048209524*^9, 3.7759601055364027`*^9, {3.775960162047629*^9, 
   3.7759601904615307`*^9}, 3.7759602330336246`*^9, 3.7759602949433117`*^9, 
   3.775960438079136*^9, 3.7759608757475605`*^9, 3.7759609100981817`*^9, 
   3.7759611124208193`*^9, 3.775961155734219*^9, {3.7759612376072845`*^9, 
   3.7759612708556523`*^9}, 3.775961310210944*^9, {3.775961364363654*^9, 
   3.77596140580223*^9}, 3.7759615040865545`*^9, 3.775961573952488*^9, 
   3.7759616314799905`*^9, {3.775961673475935*^9, 3.7759617031309853`*^9}, {
   3.775961799504362*^9, 3.7759618383457594`*^9}, 3.775968995132498*^9, {
   3.77596907152693*^9, 3.775969095811199*^9}, 3.7759694848572083`*^9, 
   3.7759695644269543`*^9, {3.7759695998383446`*^9, 3.775969641358028*^9}, 
   3.7761366134329185`*^9, 3.776136730078579*^9, 3.776136901032544*^9, 
   3.776136968922383*^9, 3.7761371943780127`*^9, 3.7761373395720787`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Using the condition that (3 Cos[b]+5 Cos[3 b])>=0, we have \
that 0<b<\"\>", "\[InvisibleSpace]", "0.6847192030022826`"}],
  SequenceForm[
  "Using the condition that (3 Cos[b]+5 Cos[3 b])>=0, we have that 0<b<", 
   0.6847192030022826],
  Editable->False]], "Print",
 CellChangeTimes->{{3.775959622148738*^9, 3.7759596336007843`*^9}, {
   3.7759596701554413`*^9, 3.775959706500286*^9}, 3.775959798540888*^9, 
   3.775960048209524*^9, 3.7759601055364027`*^9, {3.775960162047629*^9, 
   3.7759601904615307`*^9}, 3.7759602330336246`*^9, 3.7759602949433117`*^9, 
   3.775960438079136*^9, 3.7759608757475605`*^9, 3.7759609100981817`*^9, 
   3.7759611124208193`*^9, 3.775961155734219*^9, {3.7759612376072845`*^9, 
   3.7759612708556523`*^9}, 3.775961310210944*^9, {3.775961364363654*^9, 
   3.77596140580223*^9}, 3.7759615040865545`*^9, 3.775961573952488*^9, 
   3.7759616314799905`*^9, {3.775961673475935*^9, 3.7759617031309853`*^9}, {
   3.775961799504362*^9, 3.7759618383457594`*^9}, 3.775968995132498*^9, {
   3.77596907152693*^9, 3.775969095811199*^9}, 3.7759694848572083`*^9, 
   3.7759695644269543`*^9, {3.7759695998383446`*^9, 3.775969641358028*^9}, 
   3.7761366134329185`*^9, 3.776136730078579*^9, 3.776136901032544*^9, 
   3.776136968922383*^9, 3.7761371943780127`*^9, 3.77613733975321*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[
  RowBox[{"InterpolatingFunction", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0.001`", ",", "0.6847192030022826`"}], "}"}], "}"}], 
    ",", "\<\"<>\"\>"}], "]"}],
  False,
  Editable->False]], "Output",
 CellChangeTimes->{{3.7759612417625065`*^9, 3.7759612716287756`*^9}, 
   3.7759613109792433`*^9, {3.7759613651408663`*^9, 3.775961406571909*^9}, 
   3.775961504852187*^9, 3.7759615747086124`*^9, 3.775961632474574*^9, {
   3.775961674472884*^9, 3.775961704112268*^9}, {3.775961800712393*^9, 
   3.775961839550725*^9}, 3.77596899587342*^9, {3.7759690722597914`*^9, 
   3.775969096545857*^9}, 3.775969485632989*^9, 3.7759695646286464`*^9, {
   3.7759695996561885`*^9, 3.7759696413600297`*^9}, 3.7761366136489105`*^9, 
   3.7761367302923007`*^9, 3.7761369012302933`*^9, 3.7761369691271095`*^9, 
   3.776137194594757*^9, 3.7761373397847347`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlnk4lN0bx5+ZUVQIyRJZKiISkjIzZu6xb1kiZCllK5GKJClLFCWphEre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         "]], LineBox[CompressedData["
1:eJwdmHk4Vd/3xylKMpWSMiTKpxQJKSp7hQad65rnmWSqyBSSKXKTJEUJlYwp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         "]], LineBox[CompressedData["
1:eJwVV3k41N8b/cxMsvVVpIgiexSVVJph7rFmKdnJCAlRUfmWNkkSKSTtaJVQ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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 50.},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 15}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-2.456826107251991, 2.456867161739899}, {26.76152861857521,
        196.42169462913552`}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(2\\)]\\)\"", 
           TraditionalForm], {1.1, 50}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlnk8Vdsbxs8gqWQoSVGm0mC4GVJJvEgkN4pKmRpERZwBGY458zxlCKkr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         "]], LineBox[CompressedData["
1:eJwdWHc8le/7R1pCpZIyUiKSmXxKcl9GiTIq0aeFShmVEUKS5xzj2Fs2kZGy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         "]], LineBox[CompressedData["
1:eJwVV3k8lN//fZ6ZrPVJlq9EdiFE9hbctywVJZWSJSRK+8xgUPZt7EnImgpJ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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 500.},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-2.456826107251991, 2.456867161739899}, {267.6152861857521,
        1964.2169462913553`}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
           TraditionalForm], {1.1, 500}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k4Vd37xvc5J5VSKKlQaCCRUMmYRyIhKkplSCXEiTIUvUpEvJK3DCEq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         "]], LineBox[CompressedData["
1:eJwdWHc8lt/7R0rDKCRllFBpSEhlnctKyExUZJUoyihCRbQkhKKsyI6Myv08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         "]], LineBox[CompressedData["
1:eJwVl3k81N0Xx78zY+cpogjZtyxFtspyDyIhj9CmIqKEVPSIkqRQWsiTXYvM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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 5000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-2.456826107251991, 2.456867161739899}, {
       2676.1528618575207`, 19642.169462913553`}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(4\\)]\\)\"", 
           TraditionalForm], {1.1, 5000}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k41N37xz8zkxZJRCJKkiXkJ0Vl656EQlSIsrRJJSVLhVAqkUoLQiiV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         "]], LineBox[CompressedData["
1:eJwVWHc81d8ftslKtowUadv5lso5H5KUUVIqZUUKRZKMkC0pW2ZElL1HqGNv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         "]], LineBox[CompressedData["
1:eJwVVnk4ldsX/r5zTNEtU8abQjJEmeuW7HWEhCSVkJCIBpUGpdGUEyVuISEN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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 50000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {30, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-2.456826107251991, 2.456867161739899}, {26761.52861857521,
        196421.69462913554`}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
           TraditionalForm], {1.1, 50000}], 10, 
         GrayLevel[0], StripOnInput -> False]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.7759612417625065`*^9, 3.7759612716287756`*^9}, 
   3.7759613109792433`*^9, {3.7759613651408663`*^9, 3.775961406571909*^9}, 
   3.775961504852187*^9, 3.7759615747086124`*^9, 3.775961632474574*^9, {
   3.775961674472884*^9, 3.775961704112268*^9}, {3.775961800712393*^9, 
   3.775961839550725*^9}, 3.77596899587342*^9, {3.7759690722597914`*^9, 
   3.775969096545857*^9}, 3.775969485632989*^9, 3.7759695646286464`*^9, {
   3.7759695996561885`*^9, 3.7759696413600297`*^9}, 3.7761366136489105`*^9, 
   3.7761367302923007`*^9, 3.7761369012302933`*^9, 3.7761369691271095`*^9, 
   3.776137194594757*^9, 3.7761373399984217`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4lU0UAHBUKKRStiKFVPY9Kh0lS+/FtRNStuySLfKJSCpLVIRoI6VN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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{-1.2000000000000002`, 500.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 15}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(2\\)]\\)\"", 
           TraditionalForm], {-0.6, 1200.}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13c8lf8XAHAjowglJaKQKBmlyMqRCqWIKKFBZkYkocJjj8jepKSkJZGk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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{-1.2000000000000002`, 5000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
           TraditionalForm], {-0.6, 12000.}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8lN0XAHC7tKnXUhRl+6mkLKVEHG1Uyq7NUkko6VUoUpYk0iIVyZbQ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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{-1.2000000000000002`, 50000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(4\\)]\\)\"", 
           TraditionalForm], {-0.6, 120000.}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8VN8bB3C7SCQhZMkSZafIUs6NRCl7EiK7FlJSJClLRVEU2SOytNqi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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{-1.2000000000000002`, 500000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {30, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
           TraditionalForm], {-0.6, 1.2*^6}], 10, 
         GrayLevel[0], StripOnInput -> False]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.7759612417625065`*^9, 3.7759612716287756`*^9}, 
   3.7759613109792433`*^9, {3.7759613651408663`*^9, 3.775961406571909*^9}, 
   3.775961504852187*^9, 3.7759615747086124`*^9, 3.775961632474574*^9, {
   3.775961674472884*^9, 3.775961704112268*^9}, {3.775961800712393*^9, 
   3.775961839550725*^9}, 3.77596899587342*^9, {3.7759690722597914`*^9, 
   3.775969096545857*^9}, 3.775969485632989*^9, 3.7759695646286464`*^9, {
   3.7759695996561885`*^9, 3.7759696413600297`*^9}, 3.7761366136489105`*^9, 
   3.7761367302923007`*^9, 3.7761369012302933`*^9, 3.7761369691271095`*^9, 
   3.776137194594757*^9, 3.776137340012415*^9}],

Cell[BoxData["\<\"v-b.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7759612417625065`*^9, 3.7759612716287756`*^9}, 
   3.7759613109792433`*^9, {3.7759613651408663`*^9, 3.775961406571909*^9}, 
   3.775961504852187*^9, 3.7759615747086124`*^9, 3.775961632474574*^9, {
   3.775961674472884*^9, 3.775961704112268*^9}, {3.775961800712393*^9, 
   3.775961839550725*^9}, 3.77596899587342*^9, {3.7759690722597914`*^9, 
   3.775969096545857*^9}, 3.775969485632989*^9, 3.7759695646286464`*^9, {
   3.7759695996561885`*^9, 3.7759696413600297`*^9}, 3.7761366136489105`*^9, 
   3.7761367302923007`*^9, 3.7761369012302933`*^9, 3.7761369691271095`*^9, 
   3.776137194594757*^9, 3.776137340201754*^9}],

Cell[BoxData["\<\"v-T.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7759612417625065`*^9, 3.7759612716287756`*^9}, 
   3.7759613109792433`*^9, {3.7759613651408663`*^9, 3.775961406571909*^9}, 
   3.775961504852187*^9, 3.7759615747086124`*^9, 3.775961632474574*^9, {
   3.775961674472884*^9, 3.775961704112268*^9}, {3.775961800712393*^9, 
   3.775961839550725*^9}, 3.77596899587342*^9, {3.7759690722597914`*^9, 
   3.775969096545857*^9}, 3.775969485632989*^9, 3.7759695646286464`*^9, {
   3.7759695996561885`*^9, 3.7759696413600297`*^9}, 3.7761366136489105`*^9, 
   3.7761367302923007`*^9, 3.7761369012302933`*^9, 3.7761369691271095`*^9, 
   3.776137194594757*^9, 3.776137340376905*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
---------------------\"\>"], "Print",
 CellChangeTimes->{{3.775959622148738*^9, 3.7759596336007843`*^9}, {
   3.7759596701554413`*^9, 3.775959706500286*^9}, 3.775959798540888*^9, 
   3.775960048209524*^9, 3.7759601055364027`*^9, {3.775960162047629*^9, 
   3.7759601904615307`*^9}, 3.7759602330336246`*^9, 3.7759602949433117`*^9, 
   3.775960438079136*^9, 3.7759608757475605`*^9, 3.7759609100981817`*^9, 
   3.7759611124208193`*^9, 3.775961155734219*^9, {3.7759612376072845`*^9, 
   3.7759612708556523`*^9}, 3.775961310210944*^9, {3.775961364363654*^9, 
   3.77596140580223*^9}, 3.7759615040865545`*^9, 3.775961573952488*^9, 
   3.7759616314799905`*^9, {3.775961673475935*^9, 3.7759617031309853`*^9}, {
   3.775961799504362*^9, 3.7759618383457594`*^9}, 3.775968995132498*^9, {
   3.77596907152693*^9, 3.775969095811199*^9}, 3.7759694848572083`*^9, 
   3.7759695644269543`*^9, {3.7759695998383446`*^9, 3.775969641358028*^9}, 
   3.7761366134329185`*^9, 3.776136730078579*^9, 3.776136901032544*^9, 
   3.776136968922383*^9, 3.7761371943780127`*^9, 3.776137340377926*^9}]
}, Open  ]]
},
WindowSize->{2544, 1303},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.98},
"PrintingMargins"->{{17.0078742, 17.0078742}, {56.692913999999995`, \
56.692913999999995`}}},
Magnification->1.100000023841858,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 4456, 106, 318, "Input"],
Cell[CellGroupData[{
Cell[5060, 132, 634, 8, 24, "Print"],
Cell[5697, 142, 2743, 47, 51, "Print"],
Cell[8443, 191, 637, 8, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9129, 205, 6129, 154, 500, "Input"],
Cell[CellGroupData[{
Cell[15283, 363, 410, 6, 24, "Print"],
Cell[15696, 371, 2233, 54, 48, "Print"],
Cell[17932, 427, 1643, 38, 48, "Print"],
Cell[19578, 467, 410, 6, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20037, 479, 4045, 100, 396, "Input"],
Cell[CellGroupData[{
Cell[24107, 583, 509, 7, 24, "Print"],
Cell[24619, 592, 1973, 37, 45, "Print"],
Cell[26595, 631, 507, 7, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27151, 644, 6827, 160, 471, "Input"],
Cell[CellGroupData[{
Cell[34003, 808, 1039, 14, 24, "Print"],
Cell[35045, 824, 2029, 42, 35, "Print"],
Cell[37077, 868, 2343, 57, 50, "Print"],
Cell[39423, 927, 3011, 80, 55, "Print"],
Cell[42437, 1009, 1389, 25, 24, "Print"],
Cell[43829, 1036, 2325, 46, 53, "Print"],
Cell[46157, 1084, 991, 13, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47197, 1103, 6337, 154, 473, "Input"],
Cell[CellGroupData[{
Cell[53559, 1261, 2533, 33, 24, "Print"],
Cell[56095, 1296, 3201, 43, 51, "Print"],
Cell[59299, 1341, 2560, 34, 24, "Print"],
Cell[61862, 1377, 3646, 66, 41, "Print"]
}, Open  ]],
Cell[65523, 1446, 3013, 54, 263, "Output"],
Cell[CellGroupData[{
Cell[68561, 1504, 2565, 34, 37, "Print"],
Cell[71129, 1540, 2802, 40, 24, "Print"],
Cell[73934, 1582, 2802, 40, 24, "Print"],
Cell[76739, 1624, 3087, 51, 49, "Print"],
Cell[79829, 1677, 3042, 49, 49, "Print"],
Cell[82874, 1728, 2498, 33, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85421, 1767, 4023, 99, 445, "Input"],
Cell[CellGroupData[{
Cell[89469, 1870, 840, 11, 24, "Print"],
Cell[90312, 1883, 1637, 35, 45, "Print"],
Cell[91952, 1920, 2966, 71, 76, "Print"],
Cell[94921, 1993, 751, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95721, 2009, 4261, 105, 450, "Input"],
Cell[CellGroupData[{
Cell[100007, 2118, 581, 8, 24, "Print"],
Cell[100591, 2128, 1986, 42, 48, "Print"],
Cell[102580, 2172, 3238, 78, 75, "Print"],
Cell[105821, 2252, 461, 6, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106331, 2264, 15307, 383, 884, "Input"],
Cell[CellGroupData[{
Cell[121663, 2651, 957, 13, 24, "Print"],
Cell[122623, 2666, 831, 11, 24, "Print"],
Cell[123457, 2679, 897, 13, 26, "Print"],
Cell[124357, 2694, 2765, 63, 75, "Print"],
Cell[127125, 2759, 1829, 41, 70, "Print"],
Cell[128957, 2802, 1320, 28, 70, "Print"],
Cell[130280, 2832, 2171, 42, 51, "Print"],
Cell[132454, 2876, 1969, 37, 72, "Print"],
Cell[134426, 2915, 2671, 49, 69, "Print"],
Cell[137100, 2966, 1653, 28, 49, "Print"],
Cell[138756, 2996, 1783, 37, 54, "Print"],
Cell[140542, 3035, 1271, 22, 39, "Print"],
Cell[141816, 3059, 1290, 22, 42, "Print"],
Cell[143109, 3083, 874, 12, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144032, 3101, 11144, 285, 649, "Input"],
Cell[CellGroupData[{
Cell[155201, 3390, 656, 9, 24, "Print"],
Cell[155860, 3401, 541, 8, 24, "Print"],
Cell[156404, 3411, 532, 7, 24, "Print"],
Cell[156939, 3420, 1115, 21, 24, "Print"],
Cell[158057, 3443, 4413, 106, 69, "Print"],
Cell[162473, 3551, 1613, 37, 74, "Print"],
Cell[164089, 3590, 1118, 21, 49, "Print"],
Cell[165210, 3613, 1484, 33, 54, "Print"],
Cell[166697, 3648, 970, 18, 39, "Print"],
Cell[167670, 3668, 989, 18, 42, "Print"],
Cell[168662, 3688, 573, 8, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169284, 3702, 39771, 1125, 1214, "Input"],
Cell[209058, 4829, 5938, 176, 175, "Output"],
Cell[214999, 5007, 1302, 25, 24, "Print"],
Cell[216304, 5034, 40402, 682, 282, "Output"],
Cell[CellGroupData[{
Cell[256731, 5720, 1465, 31, 44, "Print"],
Cell[258199, 5753, 1386, 28, 26, "Print"]
}, Open  ]],
Cell[259600, 5784, 27620, 472, 224, "Output"],
Cell[287223, 6258, 7149, 128, 271, "Output"],
Cell[294375, 6388, 282, 4, 33, "Output"],
Cell[294660, 6394, 284, 4, 33, "Output"],
Cell[294947, 6400, 284, 4, 33, "Output"],
Cell[295234, 6406, 363, 5, 24, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295634, 6416, 9240, 230, 506, "Input"],
Cell[CellGroupData[{
Cell[304899, 6650, 1009, 14, 24, "Print"],
Cell[305911, 6666, 1914, 37, 47, "Print"],
Cell[307828, 6705, 1961, 39, 39, "Print"],
Cell[309792, 6746, 2010, 40, 48, "Print"],
Cell[311805, 6788, 3928, 79, 50, "Print"],
Cell[315736, 6869, 911, 12, 24, "Print"],
Cell[316650, 6883, 2047, 40, 47, "Print"],
Cell[318700, 6925, 2115, 43, 48, "Print"],
Cell[320818, 6970, 954, 13, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[321821, 6989, 41236, 1122, 1168, "Input"],
Cell[CellGroupData[{
Cell[363082, 8115, 1946, 39, 78, "Print"],
Cell[365031, 8156, 1345, 21, 24, "Print"]
}, Open  ]],
Cell[366391, 8180, 894, 18, 33, "Output"],
Cell[367288, 8200, 87899, 1506, 632, "Output"],
Cell[455190, 9708, 39216, 693, 632, "Output"],
Cell[494409, 10403, 681, 9, 33, "Output"],
Cell[495093, 10414, 681, 9, 33, "Output"],
Cell[495777, 10425, 1147, 15, 24, "Print"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica-code/CS-LQC-II-Sec-III-IV.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    525501,      11992]
NotebookOptionsPosition[    516620,      11771]
NotebookOutlinePosition[    517011,      11788]
CellTagsIndexPosition[    516968,      11785]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], "  ", 
  RowBox[{"(*", " ", "\"\<Clear\>\"", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BT", "=", 
    RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "=="}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", "the", " ", 
    RowBox[{"operators", "'"}], " ", "action", " ", "on", " ", "the", " ", 
    RowBox[{"basis", " ", "\[CenterDot]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "=="}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Linearity", " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"C___", ",", 
     RowBox[{"\[Alpha]_", "*", 
      RowBox[{"A1_", "?", "opQ"}]}], ",", "B___"}], "]"}], ":=", 
   RowBox[{"\[Alpha]", "*", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"C", ",", "A1", ",", "B"}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"//", "Expand"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"C___", ",", 
     RowBox[{"\[Alpha]_", "*", 
      RowBox[{"Plus", "[", 
       RowBox[{"A1_", ",", "A2__"}], "]"}]}], ",", "B___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Alpha]", "*", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"C", ",", "A1", ",", "B"}], "]"}]}], "+", 
    RowBox[{"\[Alpha]", "*", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"C", ",", 
       RowBox[{"Plus", "[", "A2", "]"}], ",", "B"}], "]"}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"//", "Expand"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"C___", ",", 
     RowBox[{"Plus", "[", 
      RowBox[{"A1_", ",", "A2__"}], "]"}], ",", "B___"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"C", ",", "A1", ",", "B"}], "]"}], "+", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"C", ",", 
      RowBox[{"Plus", "[", "A2", "]"}], ",", "B"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", 
                    "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"C___", ",", 
     RowBox[{"\[Alpha]_", "*", 
      RowBox[{
       RowBox[{"A1_", "?", "opQ"}], "\[CenterDot]", "A2__"}]}], ",", "B___"}],
     "]"}], ":=", 
   RowBox[{"\[Alpha]", "*", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"C", ",", "A1", ",", "A2", ",", "B"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"C___", ",", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"A1_", ",", "A2__"}], "]"}], ",", "B___"}], "]"}], ":=", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"C", ",", "A1", ",", "A2", ",", "B"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"opQ", "[", "expr_", "]"}], ":=", 
   RowBox[{"MatchQ", "[", 
    RowBox[{"expr", ",", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["v", "^"], "n_."], "|", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"m_", "?", "IntegerQ"}], "*", "b"}], "]"}], "n_."], "|", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "n_."], "|", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"m_", "?", "IntegerQ"}], "*", "b"}], "]"}], "n_."], "|", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "b", "]"}], "n_."], "|", 
      SuperscriptBox[
       RowBox[{"sgn", "[", 
        OverscriptBox["v", "^"], "]"}], "n_."], "|", 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", 
        OverscriptBox["v", "^"], "\[RightBracketingBar]"}], "n_."], "|", 
      TemplateBox[{"v_"},
       "Ket"], "|", 
      OverscriptBox["B", "^"], "|", 
      SubscriptBox["\[Tau]", "i_"]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"op_", "?", "opQ"}], "]"}], ":=", "op"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "commutator", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"commutator", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A", "\[CenterDot]", "B"}], "-", 
    RowBox[{"B", "\[CenterDot]", "A"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "=="}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Operaors", "'"}], " ", "action"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "=="}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Allow", " ", "to", " ", "use", " ", "powers", " ", "of", " ", 
    "operators"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"left___", ",", 
     RowBox[{"Power", "[", 
      RowBox[{
       RowBox[{"op", ":", 
        RowBox[{"(", 
         RowBox[{
          OverscriptBox["v", "^"], "|", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"n_", "?", "IntegerQ"}], "*", "b"}], "]"}], "|", 
          RowBox[{"Sin", "[", "b", "]"}], "|", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"n_", "?", "IntegerQ"}], "*", "b"}], "]"}], "|", 
          RowBox[{"Cos", "[", "b", "]"}]}], ")"}]}], ",", "n_Integer"}], 
      "]"}], ",", "right___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"left", ",", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"op", ",", "n"}], "]"}]}], ",", "right"}], "]"}], "//", 
    "Simplify"}]}], "          ", 
  RowBox[{"(*", "\:4e0d\:80fd\:52a0\[Alpha]___", "**)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   OverscriptBox["v", "^"], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"Left___", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"op", ":", 
        OverscriptBox["v", "^"]}], ")"}], "n_."], ",", 
     TemplateBox[{"v_"},
      "Ket"], ",", "Right___"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["v", "n"], "*", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"Left", ",", 
      TemplateBox[{"v"},
       "Ket"], ",", "Right"}], "]"}]}]}], "    ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"left___", ",", 
     SuperscriptBox[
      RowBox[{"sgn", "[", 
       OverscriptBox["v", "^"], "]"}], "n_."], ",", 
     TemplateBox[{"v_"},
      "Ket"], ",", "Right___"}], "]"}], ":=", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"sgn", "[", "v", "]"}], ",", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"left", ",", 
       TemplateBox[{"v"},
        "Ket"], ",", "Right"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"left___", ",", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", 
       OverscriptBox["v", "^"], "\[RightBracketingBar]"}], "n_."], ",", 
     TemplateBox[{"v_"},
      "Ket"]}], "]"}], ":=", 
   RowBox[{"Times", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], "n"], 
     ",", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"left", ",", 
       TemplateBox[{"v"},
        "Ket"]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Sin", "[", 
    RowBox[{"n", "*", "b"}], "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Cos", "[", 
    RowBox[{"n", "*", "b"}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"left___", ",", 
     RowBox[{"Sin", "[", 
      RowBox[{"Times", "[", 
       RowBox[{"n___", ",", "b"}], "]"}], "]"}], ",", 
     TemplateBox[{"v_"},
      "Ket"]}], "]"}], ":=", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", 
      FractionBox["1", 
       RowBox[{"2", "*", "\[ImaginaryI]"}]], "]"}], ",", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"left", ",", 
       RowBox[{
        TemplateBox[{RowBox[{"v", "+", "n"}]},
         "Ket"], "-", 
        TemplateBox[{RowBox[{"v", "-", "n"}]},
         "Ket"]}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"left___", ",", 
     RowBox[{"Sin", "[", "b", "]"}], ",", 
     TemplateBox[{"v_"},
      "Ket"]}], "]"}], ":=", 
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", 
      FractionBox["1", 
       RowBox[{"2", "*", "\[ImaginaryI]"}]], "]"}], ",", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"left", ",", 
       RowBox[{
        TemplateBox[{RowBox[{"v", "+", "1"}]},
         "Ket"], "-", 
        TemplateBox[{RowBox[{"v", "-", "1"}]},
         "Ket"]}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"left___", ",", 
     RowBox[{"Cos", "[", 
      RowBox[{"Times", "[", 
       RowBox[{"n___", ",", "b"}], "]"}], "]"}], ",", 
     TemplateBox[{"v_"},
      "Ket"]}], "]"}], ":=", 
   RowBox[{"Times", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"left", ",", 
       RowBox[{
        TemplateBox[{RowBox[{"v", "+", "n"}]},
         "Ket"], "+", 
        TemplateBox[{RowBox[{"v", "-", "n"}]},
         "Ket"]}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"left___", ",", 
     RowBox[{"Cos", "[", "b", "]"}], ",", 
     TemplateBox[{"v_"},
      "Ket"]}], "]"}], ":=", 
   RowBox[{"Times", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"left", ",", 
       RowBox[{
        TemplateBox[{RowBox[{"v", "+", "1"}]},
         "Ket"], "+", 
        TemplateBox[{RowBox[{"v", "-", "1"}]},
         "Ket"]}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FactorByKets", "[", "f_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"f", ",", 
     RowBox[{"Cases", "[", 
      RowBox[{"f", ",", "_Ket", ",", "Infinity"}], "]"}], ",", "Simplify"}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<=======================================================================\
============\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Sec. III. Derivation of the action of Hamiltonian constraints operator \
on the basis\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<======================================================================\
=============\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Eq.(3.3)  \!\(\*SubscriptBox[\(S\), \(cs\)]\) = \
\!\(\*FractionBox[\(sgn \((v)\)\), SuperscriptBox[OverscriptBox[\(\[Mu]\), \
\(_\)], \(3\)]]\)(8*Sin[b\!\(\*SuperscriptBox[\(]\), \(3\)]\)-6*Sin[2*b]\
\[CenterDot]Sin[b]\[CenterDot]Sin[2*b])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Eq.(3.6)  \[ScriptCapitalB] = 8*Sin[b\!\(\*SuperscriptBox[\(]\), \
\(3\)]\)-6*Sin[2*b]\[CenterDot]Sin[b]\[CenterDot]Sin[2*b]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]", "=", 
    RowBox[{
     RowBox[{"8", "*", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "3"]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"2", "*", "b"}], "]"}], "\[CenterDot]", 
       RowBox[{"Sin", "[", "b", "]"}], "\[CenterDot]", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "*", "b"}], "]"}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hcs", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", 
         OverscriptBox["v", "^"], "\[RightBracketingBar]"}], 
        RowBox[{"1", "/", "2"}]], "\[CenterDot]", 
       RowBox[{"commutator", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"sgn", "[", 
            OverscriptBox["v", "^"], "]"}], "\[CenterDot]", 
           "\[ScriptCapitalB]"}], "+", 
          RowBox[{"\[ScriptCapitalB]", "\[CenterDot]", 
           RowBox[{"sgn", "[", 
            OverscriptBox["v", "^"], "]"}]}]}], ",", 
         RowBox[{"\[LeftBracketingBar]", 
          OverscriptBox["v", "^"], "\[RightBracketingBar]"}]}], "]"}], 
       "\[CenterDot]", 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", 
         OverscriptBox["v", "^"], "\[RightBracketingBar]"}], 
        RowBox[{"1", "/", "2"}]], "\[CenterDot]", 
       TemplateBox[{"v"},
        "Ket"]}], "//", "ReleaseHold"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(E\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \:ff1a\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"",
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The programme yields\:ff1a\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<Eq.(3.7)  \
\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(E\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \[Congruent] \!\(\*FractionBox[\(\[ImaginaryI]*\[Gamma]*\[HBar]\), \
\(32*\*SqrtBox[\(\[CapitalDelta]\)]\)]\)*\[LeftBracketingBar]\!\(\*\
OverscriptBox[\(v\), \(^\)]\)\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \
\(1/2\)]\)\[CenterDot][sgn[\!\(\*OverscriptBox[\(v\), \(^\)]\)]\[CenterDot]\!\
\(\*OverscriptBox[\(\[ScriptCapitalB]\), \(^\)]\)+\!\(\*OverscriptBox[\(\
\[ScriptCapitalB]\), \(^\)]\)\[CenterDot]sgn[\!\(\*OverscriptBox[\(v\), \
\(^\)]\)],\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]]\[CenterDot]\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\
\), \(^\)]\)\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \(1/2\)]\)\
\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \>\"", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", "*", "\[Gamma]", "*", "\[HBar]"}], 
        RowBox[{"32", "*", 
         SqrtBox["\[CapitalDelta]"]}]], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"Hcs", ",", 
              TemplateBox[{RowBox[{"v", "+", "i"}]},
               "Ket"]}], "]"}], "//", "Simplify"}], ")"}], "*", 
          TemplateBox[{RowBox[{"v", "+", "i"}]},
           "Ket"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"-", "5"}], ",", "5", ",", "2"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SqrtBox["a_"], "*", " ", 
         SqrtBox["b_"]}], "\[Rule]", 
        SqrtBox[
         RowBox[{"a", "*", "b"}]]}], "}"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<---------------------------------------\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"left___", ",", 
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalH]", "^"], "grav", "E"], ",", 
    TemplateBox[{"v_"},
     "Ket"]}], "]"}], ":=", 
  RowBox[{"CenterDot", "[", 
   RowBox[{"left", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"HoldForm", "[", 
           RowBox[{"+", "5"}], "]"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "+", "5"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"HoldForm", "[", 
           RowBox[{"+", "3"}], "]"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "+", "3"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"HoldForm", "[", 
           RowBox[{"+", "1"}], "]"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "+", "1"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"-", "5"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "-", "5"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"-", "3"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "-", "3"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"-", "1"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "-", "1"}]},
       "Ket"]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eqs.(3.7)-(3.9)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Then one can set:\>\"", "]"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Eq.(3.7)  \!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \
\(^\)], \(grav\), \(E\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \!\(\*FractionBox[\(\[Gamma]\\\ \[HBar]\), \(128\\\ \*SqrtBox[\(\
\[CapitalDelta]\)]\)]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] \
{\(-5\), \(-3\), \[CenterEllipsis], 5}\)]\) \!\(\*SubscriptBox[\(\[Lambda]\), \
\(\[LeftBracketingBar]k\[RightBracketingBar]\)]\) sgn[k] (sgn[v]+sgn[v+k]) \!\
\(\*SubscriptBox[\(M\), \(0, k\)]\)[v] \!\(\*SqrtBox[\(\(|\)\(v \((v + k)\)\)\
\(|\)\)]\) \[Congruent] \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] \
{\(-5\), \(-3\), \[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \
\(\[LeftBracketingBar]k\[RightBracketingBar]\)]\) \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v] \!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"k\"}]},
\"Ket\"]\) = \>\"", ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalH]", "^"], "grav", "E"], "\[CenterDot]", 
    TemplateBox[{"v"},
     "Ket"]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Eq.(3.8)  where \!\(\*SubscriptBox[\(\[Lambda]\), \(5\)]\) \
\[Congruent] 3, \!\(\*SubscriptBox[\(\[Lambda]\), \(3\)]\) \[Congruent] -7, \
\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\) \[Congruent] 6, \
\!\(\*SubscriptBox[\(f\), \(k\)]\)[v] \[Congruent] \!\(\*FractionBox[\(\
\[Gamma]\\\ \\\ \[HBar]\), \(128\\\ \*SqrtBox[\(\[CapitalDelta]\)]\)]\) \
sgn[k] (sgn[v]+sgn[v+k]) \!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v] \
\!\(\*SqrtBox[\(\(|\)\(v \((v + k)\)\)\(|\)\)]\)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Eq.(3.9)  with \!\(\*SubscriptBox[\(M\), \(a, b\)]\)[v] \[Congruent] \
|v+a|-|v+b|.\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<The programme yields\:ff1a( \!\(\*OverscriptBox[\(B\), \(^\)]\) \
\[Congruent] [\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \
\(^\)], \(grav\), \(E\)]\),\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\
\)]\)\[RightBracketingBar]] )\>\"", "]"}], " "}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<  \!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \[Congruent] [\!\(\*SubsuperscriptBox[OverscriptBox[\(\
\[ScriptCapitalH]\), \(^\)], \(grav\), \
\(E\)]\),\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]]\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"commutator", "[", 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[ScriptCapitalH]", "^"], "grav", "E"], ",", 
        RowBox[{"\[LeftBracketingBar]", 
         OverscriptBox["v", "^"], "\[RightBracketingBar]"}]}], "]"}], 
      "\[CenterDot]", 
      TemplateBox[{"v"},
       "Ket"]}], " ", "//", "FactorByKets"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"left___", ",", 
    OverscriptBox["B", "^"], ",", 
    TemplateBox[{"v_"},
     "Ket"]}], "]"}], ":=", 
  RowBox[{"CenterDot", "[", 
   RowBox[{"left", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"0", ",", "5"}]], "[", "v", "]"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"HoldForm", "[", 
           RowBox[{"+", "5"}], "]"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "+", "5"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "*", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"0", ",", "3"}]], "[", "v", "]"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"HoldForm", "[", 
           RowBox[{"+", "3"}], "]"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "+", "3"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"0", ",", "1"}]], "[", "v", "]"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"HoldForm", "[", 
           RowBox[{"+", "1"}], "]"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "+", "1"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"0", ",", 
           RowBox[{"-", "5"}]}]], "[", "v", "]"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"-", "5"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "-", "5"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "*", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"0", ",", 
           RowBox[{"-", "3"}]}]], "[", "v", "]"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"-", "3"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "-", "3"}]},
       "Ket"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}]], "[", "v", "]"}], "*", 
        RowBox[{
         SubscriptBox["f", 
          RowBox[{"-", "1"}]], "[", "v", "]"}]}], ")"}], "*", 
      TemplateBox[{RowBox[{"v", "-", "1"}]},
       "Ket"]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Then one can set:\>\"", "  ", "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<  \!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \[Congruent] \>\"", ",", 
    RowBox[{
     OverscriptBox["B", "^"], "\[CenterDot]", 
     TemplateBox[{"v"},
      "Ket"]}]}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<---------------------------------------\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   OverscriptBox["O", "^"], "A_"], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], "\[CenterDot]", "A", "\[CenterDot]", 
    RowBox[{"Cos", "[", "b", "]"}]}], "-", 
   RowBox[{
    RowBox[{"Cos", "[", "b", "]"}], "\[CenterDot]", "A", "\[CenterDot]", 
    RowBox[{"Sin", "[", "b", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["Q", "^"], "A_"], ":=", 
   RowBox[{"A", "-", 
    RowBox[{
     RowBox[{"Cos", "[", "b", "]"}], "\[CenterDot]", "A", "\[CenterDot]", 
     RowBox[{"Cos", "[", "b", "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", "b", "]"}], "\[CenterDot]", "A", "\[CenterDot]", 
     RowBox[{"Sin", "[", "b", "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The programme yields\:ff1a( \!\(\*OverscriptBox[\(B\), \(^\)]\) \
\[Congruent] [\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \
\(^\)], \(grav\), \(E\)]\),\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\
\)]\)\[RightBracketingBar]] )\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Eq.(3.15)  \!\(\*SubscriptBox[OverscriptBox[\(O\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\) \[Congruent] \
Sin[b]\[CenterDot]\!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]Cos[b]-Cos[b]\[CenterDot]\!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]Sin[b] \>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Eq.(3.16)  \!\(\*SubscriptBox[OverscriptBox[\(Q\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\) \[Congruent] \!\(\*OverscriptBox[\(B\), \(^\)]\
\)-Cos[b]\[CenterDot]\!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]Cos[b]-Sin[b]\[CenterDot]\!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]Sin[b] \>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Eq.(3.17)  \!\(\*SubscriptBox[OverscriptBox[\(O\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \>\"", ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["O", "^"], 
       OverscriptBox["B", "^"]], "\[CenterDot]", 
      TemplateBox[{"v"},
       "Ket"]}], "//", "FactorByKets"}], "//", "FullSimplify"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<Eq.(3.18)  \!\(\*SubscriptBox[OverscriptBox[\(Q\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \>\"", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["Q", "^"], 
         OverscriptBox["B", "^"]], "\[CenterDot]", 
        TemplateBox[{"v"},
         "Ket"]}], "//", "ReleaseHold"}], "//", "FactorByKets"}], "//", 
     "FullSimplify"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"left___", ",", "OB", ",", 
    TemplateBox[{"v_"},
     "Ket"]}], "]"}], ":=", "\[InvisibleSpace]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[ImaginaryI]"}]], "*", 
   RowBox[{"(", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"left", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"+", "5"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "+", "5"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "*", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"+", "3"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "+", "3"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"+", "1"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "+", "1"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"-", "5"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "-", "5"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "*", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"-", "3"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "-", "3"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"-", "1"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "-", "1"}]},
         "Ket"]}]}]}], "]"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"left___", ",", "QB", ",", 
    TemplateBox[{"v_"},
     "Ket"]}], "]"}], ":=", "\[InvisibleSpace]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], "*", 
   RowBox[{"(", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"left", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"+", "5"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "+", "5"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "*", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"+", "3"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "+", "3"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"+", "1"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "+", "1"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"-", "5"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "-", "5"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "*", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"-", "3"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "-", "3"}]},
         "Ket"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"-", "1"}]], "[", "v", "]"}]}], ")"}], "*", 
        TemplateBox[{RowBox[{"v", "-", "1"}]},
         "Ket"]}]}]}], "]"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eqs.(3.17)-(3.20)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Then one can set:\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Eq.(3.17)  \!\(\*SubscriptBox[OverscriptBox[\(O\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \[InvisibleSpace]\!\(\*TagBox[FractionBox[\"1\", 
RowBox[{\"2\", \" \", \"\[ImaginaryI]\"}]],
HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] {\(-5\), \(-3\), \
\[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \(\
\[LeftBracketingBar]k\[RightBracketingBar]\)]\)(\!\(\*SubscriptBox[\(M\), \
\(0, k\)]\)[v-1] \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v-1]-\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v+1] \
\!\(\*SubscriptBox[\(f\), \(k\)]\)[v+1]) \!\(\*TemplateBox[{RowBox[{\"v\", \
\"+\", \"k\"}]},
\"Ket\"]\) \[Congruent] \[InvisibleSpace]\!\(\*TagBox[FractionBox[\"1\", 
RowBox[{\"2\", \" \", \"\[ImaginaryI]\"}]],
HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] {\(-5\), \(-3\), \
\[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \(\
\[LeftBracketingBar]k\[RightBracketingBar]\)]\) \!\(\*SubscriptBox[\(F\), \(k\
\)]\)[v] \!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"k\"}]},
\"Ket\"]\) = \>\"", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"OB", "\[CenterDot]", 
      TemplateBox[{"v"},
       "Ket"]}], "//", "FactorByKets"}], "//", "Factor"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Eq.(3.19)  where \!\(\*SubscriptBox[\(\[Lambda]\), \(5\)]\) \
\[Congruent] 3, \!\(\*SubscriptBox[\(\[Lambda]\), \(3\)]\) \[Congruent] -7, \
\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\) \[Congruent] 6, and \
\!\(\*SubsuperscriptBox[\(F\), \(k\), \(1\)]\)[v] \[Congruent] \
\!\(\*SubscriptBox[\(F\), \(k\)]\)[v] \[Congruent] \!\(\*SubscriptBox[\(M\), \
\(0, k\)]\)[v-1] \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v-1]-\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v+1] \
\!\(\*SubscriptBox[\(f\), \(k\)]\)[v+1]\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Eq.(3.18)  \!\(\*SubscriptBox[OverscriptBox[\(Q\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \[InvisibleSpace]\!\(\*TagBox[
RowBox[{\"-\", FractionBox[\"1\", \"2\"]}],
HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] {\(-5\), \(-3\), \
\[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \(\
\[LeftBracketingBar]k\[RightBracketingBar]\)]\)(\!\(\*SubscriptBox[\(M\), \
\(0, k\)]\)[v-1] \!\(\*SubscriptBox[\(f\), \(k\)]\)[v-1]-2 \
\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v] \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v]+\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v+1] \!\(\*SubscriptBox[\(f\
\), \(k\)]\)[v+1]) \!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"k\"}]},
\"Ket\"]\) \[Congruent] \[InvisibleSpace]\!\(\*TagBox[
RowBox[{\"-\", FractionBox[\"1\", \"2\"]}],
HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] {\(-5\), \(-3\), \
\[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \(\
\[LeftBracketingBar]k\[RightBracketingBar]\)]\) \!\(\*SubscriptBox[\(S\), \(k\
\)]\)[v] \!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"k\"}]},
\"Ket\"]\) = \>\"", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"QB", "\[CenterDot]", 
      TemplateBox[{"v"},
       "Ket"]}], "//", "FactorByKets"}], "//", "Factor"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Eq.(3.20)  where \!\(\*SubscriptBox[\(\[Lambda]\), \(5\)]\) \
\[Congruent] 3, \!\(\*SubscriptBox[\(\[Lambda]\), \(3\)]\) \[Congruent] -7, \
\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\) \[Congruent] 6, and \
\!\(\*SubsuperscriptBox[\(F\), \(k\), \(2\)]\)[v] \[Congruent] \
\!\(\*SubscriptBox[\(S\), \(k\)]\)[v] \[Congruent] \!\(\*SubscriptBox[\(M\), \
\(0, k\)]\)[v-1] \!\(\*SubscriptBox[\(f\), \(k\)]\)[v-1]-2 \
\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v] \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v]+\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v+1] \!\(\*SubscriptBox[\(f\
\), \(k\)]\)[v+1]\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(L\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \[Congruent] \!\(\*SubsuperscriptBox[OverscriptBox[\(\
\[ScriptCapitalH]\), \(^\)], \(grav\), \(L, \
1\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\)+\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \
\(^\)], \(grav\), \(L, 2\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \:ff1a\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"",
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<The programme yields\:ff1a\>\"", "]"}], 
  "   "}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(L, 1\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = \!\(\*FractionBox[SqrtBox[\(\[CapitalDelta]\)], \
\(\(\(24\)\(*\)\) | \[Gamma] | \(\(*\)\*SuperscriptBox[\(\[Gamma]\), \
\(2\)]\(*\)\(\[HBar]\)\)\)]\)* \!\(\*SubscriptBox[OverscriptBox[\(O\), \
\(^\)], OverscriptBox[\(B\), \
\(^\)]]\)\[CenterDot]\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]\[CenterDot]\!\(\*SubscriptBox[OverscriptBox[\(O\), \
\(^\)], OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\)  = \>\"", ",", " ", 
   RowBox[{"HLAction1", "=", 
    RowBox[{
     RowBox[{"(", " ", 
      FractionBox[
       SqrtBox["\[CapitalDelta]"], 
       RowBox[{"24", "*", 
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "*", 
        SuperscriptBox["\[Gamma]", "2"], "*", "\[HBar]"}]], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"OB", "\[CenterDot]", 
          RowBox[{"\[LeftBracketingBar]", 
           OverscriptBox["v", "^"], "\[RightBracketingBar]"}], "\[CenterDot]",
           "OB", "\[CenterDot]", 
          TemplateBox[{"v"},
           "Ket"]}], "//", "Expand"}], "//", "FullSimplify"}], "//", 
       "FactorByKets"}], ")"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(L, 2\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) = -\!\(\*FractionBox[SqrtBox[\(\[CapitalDelta]\)], \(\(\(24\)\(*\)\
\) | \[Gamma] | \(\(*\)\*SuperscriptBox[\(\[Gamma]\), \
\(2\)]\(*\)\(\[HBar]\)\)\)]\)* \!\(\*SubscriptBox[OverscriptBox[\(Q\), \
\(^\)], OverscriptBox[\(B\), \
\(^\)]]\)\[CenterDot]\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]\[CenterDot]\!\(\*SubscriptBox[OverscriptBox[\(Q\), \
\(^\)], OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\)  = \>\"", ",", " ", 
   RowBox[{"HLAction2", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", " ", 
       FractionBox[
        SqrtBox["\[CapitalDelta]"], 
        RowBox[{"24", "*", 
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "*", 
         SuperscriptBox["\[Gamma]", "2"], "*", "\[HBar]"}]], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"QB", "\[CenterDot]", 
          RowBox[{"\[LeftBracketingBar]", 
           OverscriptBox["v", "^"], "\[RightBracketingBar]"}], "\[CenterDot]",
           "QB", "\[CenterDot]", 
          TemplateBox[{"v"},
           "Ket"]}], "//", "Expand"}], "//", "FullSimplify"}], "//", 
       "FactorByKets"}], ")"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq.(3.21)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Then one can set:\>\"", "]"}], 
  "   "}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<  \!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(L, 1\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \[Congruent] \!\(\*UnderoverscriptBox[\(\[Sum]\), \(m = \(-10\)\), \
\(10\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(m\)]\)(v) \
\!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"m\"}]},
\"Ket\"]\)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<  \!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(L, 2\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},
\"Ket\"]\) \[Congruent] \!\(\*UnderoverscriptBox[\(\[Sum]\), \(m = \(-10\)\), \
\(10\)]\)\!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \(m\)]\)(v) \
\!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"m\"}]},
\"Ket\"]\)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<where \!\(\*SubsuperscriptBox[OverscriptBox[\(F\), \(~\)], \(m\), \
\(1\)]\)(v) \[Congruent] \!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(m\)]\)(v) and \!\(\*SubsuperscriptBox[OverscriptBox[\(F\), \(~\)], \(m\), \
\(2\)]\)(v) \[Congruent] \!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \
\(m\)]\)(v) (running the programme)\:ff1a   \>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq.(3.22)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<  \>\"", ",", 
     SubscriptBox[
      OverscriptBox["F", "~"], "m"], ",", "\"\<(v) = \>\"", ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"HLAction1", ",", 
       TemplateBox[{RowBox[{"v", "+", "m"}]},
        "Ket"]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "10"}], ",", "10", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<  \>\"", ",", " ", 
      SubscriptBox[
       OverscriptBox["S", "~"], "m"], ",", "\"\<(v) = \>\"", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"HLAction2", ",", 
        TemplateBox[{RowBox[{"v", "+", "m"}]},
         "Ket"]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "10"}], ",", "10", ",", "2"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Eq. (3.26). Check the relation:   \!\(\*SubscriptBox[OverscriptBox[\(F\
\), \(~\)], \(\(|\)\(k\)\(|\)\)]\)(v) = \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(-\(\(|\)\(k\)\(|\)\)\)]\)(v+|k|), \!\(\*SubscriptBox[OverscriptBox[\(S\), \
\(~\)], \(\(|\)\(k\)\(|\)\)]\)(v)=\!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\
\)], \(-\(\(|\)\(k\)\(|\)\)\)]\)(v+|k|)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The programme yields (using \!\(\*SubscriptBox[\(F\), \
\(-\(\(|\)\(k\)\(|\)\)\)]\)(v)=-\!\(\*SubscriptBox[\(F\), \
\(\(|\)\(k\)\(|\)\)]\)(v-|k|))\:ff1a   \>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<  \>\"", ",", 
     SubscriptBox[
      OverscriptBox["F", "~"], "i"], ",", "\"\<(\>\"", ",", 
     RowBox[{"v", "+", 
      RowBox[{"Abs", "[", "i", "]"}]}], ",", "\"\<) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["F", "~"], "i"], "[", 
       RowBox[{"v", "+", 
        RowBox[{"Abs", "[", "i", "]"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"HLAction1", ",", 
          TemplateBox[{RowBox[{"v", "+", "i"}]},
           "Ket"]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", 
          RowBox[{"v", "+", 
           RowBox[{"Abs", "[", "i", "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["F", 
           RowBox[{"k_", "?", "Negative"}]], "[", "v_", "]"}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"Abs", "[", "k", "]"}]], "[", 
           RowBox[{"v", "-", 
            RowBox[{"Abs", "[", "k", "]"}]}], "]"}]}]}], "}"}]}]}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"-", "10"}], ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<  \>\"", ",", 
     SubscriptBox[
      OverscriptBox["F", "~"], "i"], ",", "\"\<(v) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["F", "~"], "i"], "[", "v", "]"}], "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"HLAction1", ",", 
         TemplateBox[{RowBox[{"v", "+", "i"}]},
          "Ket"]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["F", 
           RowBox[{"k_", "?", "Negative"}]], "[", "v_", "]"}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"Abs", "[", "k", "]"}]], "[", 
           RowBox[{"v", "-", 
            RowBox[{"Abs", "[", "k", "]"}]}], "]"}]}]}], "}"}]}]}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "10", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Hence\:ff1a \!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\(|\)\(k\
\)\(|\)\)]\)(v)=\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(-\(\(|\)\(k\
\)\(|\)\)\)]\)(v+|k|)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The programme yields (using \!\(\*SubscriptBox[\(S\), \
\(-\(\(|\)\(k\)\(|\)\)\)]\)(v)=-\!\(\*SubscriptBox[\(S\), \
\(\(|\)\(k\)\(|\)\)]\)(v-|k|))\:ff1a   \>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<  \>\"", ",", 
     SubscriptBox[
      OverscriptBox["S", "~"], "i"], ",", "\"\<(\>\"", ",", 
     RowBox[{"v", "+", 
      RowBox[{"Abs", "[", "i", "]"}]}], ",", "\"\<) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "i"], "[", 
       RowBox[{"v", "+", 
        RowBox[{"Abs", "[", "i", "]"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"HLAction2", ",", 
          TemplateBox[{RowBox[{"v", "+", "i"}]},
           "Ket"]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", 
          RowBox[{"v", "+", 
           RowBox[{"Abs", "[", "i", "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"k_", "?", "Negative"}]], "[", "v_", "]"}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"Abs", "[", "k", "]"}]], "[", 
           RowBox[{"v", "-", 
            RowBox[{"Abs", "[", "k", "]"}]}], "]"}]}]}], "}"}]}]}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"-", "10"}], ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<  \>\"", ",", 
     SubscriptBox[
      OverscriptBox["S", "~"], "i"], ",", "\"\<(v) = \>\"", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["S", "~"], "i"], "[", "v", "]"}], "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"HLAction2", ",", 
         TemplateBox[{RowBox[{"v", "+", "i"}]},
          "Ket"]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"k_", "?", "Negative"}]], "[", "v_", "]"}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["S", 
            RowBox[{"Abs", "[", "k", "]"}]], "[", 
           RowBox[{"v", "-", 
            RowBox[{"Abs", "[", "k", "]"}]}], "]"}]}]}], "}"}]}]}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "10", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Hence\:ff1a \!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \(\(|\)\(k\
\)\(|\)\)]\)(v)=\!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \(-\(\(|\)\(k\
\)\(|\)\)\)]\)(v+|k|)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<---------------------------------------\>\"", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<=======================================================================\
============\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Sec. IV. Semiclassical analysis\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<======================================================================\
=============\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq.(4.5)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<\!\(\*TemplateBox[{\"\[CapitalPsi]\"},
\"Bra\"]\)\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \
\(^\)], \(grav\), \(L\)]\)\!\(\*TemplateBox[{\"\[CapitalPsi]\"},
\"Ket\"]\) = \!\(\*UnderoverscriptBox[\(\[Sum]\), \(k = 2\), \
\(10\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\[ImaginaryI]\\\ \
\*SubscriptBox[\(b\), \(o\)]\\\ k\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \
\(n = \(-\[Infinity]\)\), \(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\
\)], \(2\)]\)\\\ [\*SuperscriptBox[\((n + k - \*SubscriptBox[\(v\), \
\(o\)])\), \(2\)] + \*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \(o\)])\), \
\(2\)]]\)]\) \!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(k\)]\)(n)+\!\(\
\*UnderoverscriptBox[\(\[Sum]\), \(k = 2\), \(10\)]\)\!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(\(-\[ImaginaryI]\)\\\ \*SubscriptBox[\(b\), \(o\)]\\\ \
k\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \(+\
\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)], \(2\)]\)\\\ \
[\*SuperscriptBox[\((n - k - \*SubscriptBox[\(v\), \(o\)])\), \(2\)] + \
\*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \(o\)])\), \(2\)]]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(-k\)]\)(n)+\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n \
- \*SubscriptBox[\(v\), \(o\)])\), \(2\)]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(0\)]\)(n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<            =\!\(\*UnderoverscriptBox[\(\(\\\ \)\(\[Sum]\)\), \(k = \
2\), \(10\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\[ImaginaryI]\\\ \
\*SubscriptBox[\(b\), \(o\)]\\\ k\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \
\(n = \(-\[Infinity]\)\), \(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\
\)], \(2\)]\)\\\ [\*SuperscriptBox[\((n + k - \*SubscriptBox[\(v\), \
\(o\)])\), \(2\)] + \*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \(o\)])\), \
\(2\)]]\)]\) \!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(k\)]\)(n)+\!\(\
\*UnderoverscriptBox[\(\[Sum]\), \(k = 2\), \(10\)]\)\!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(\(-\[ImaginaryI]\)\\\ \*SubscriptBox[\(b\), \(o\)]\\\ \
k\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \(\*OverscriptBox[\(n\), \(~\)]\\\ \
\:ff08n = \*OverscriptBox[\(n\), \(~\)]\\\  + k\:ff09 = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)], \(2\)]\)\\\ \
[\*SuperscriptBox[\((\*OverscriptBox[\(n\), \(~\)]\\\  - \
\*SubscriptBox[\(v\), \(o\)])\), \(2\)] + \
\*SuperscriptBox[\((\*OverscriptBox[\(n\), \(~\)]\\\  + k - \
\*SubscriptBox[\(v\), \(o\)])\), \(2\)]]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(-k\)]\)(\!\(\*OverscriptBox[\(n\), \(~\)]\) +k)+\!\(\*UnderoverscriptBox[\(\
\[Sum]\), \(n = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n \
- \*SubscriptBox[\(v\), \(o\)])\), \(2\)]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(0\)]\)(n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<            =\!\(\*UnderoverscriptBox[\(\(\\\ \)\(\[Sum]\)\), \(k = \
2\), \(10\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\[ImaginaryI]\\\ \
\*SubscriptBox[\(b\), \(o\)]\\\ k\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \
\(n = \(-\[Infinity]\)\), \(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\
\)], \(2\)]\)\\\ [\*SuperscriptBox[\((n + k - \*SubscriptBox[\(v\), \
\(o\)])\), \(2\)] + \*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \(o\)])\), \
\(2\)]]\)]\) \!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(k\)]\)(n)+\!\(\
\*UnderoverscriptBox[\(\[Sum]\), \(k = 2\), \(10\)]\)\!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(\(-\[ImaginaryI]\)\\\ \*SubscriptBox[\(b\), \(o\)]\\\ \
k\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \(\*OverscriptBox[\(n\), \(~\)]\\\ \
\:ff08n = \*OverscriptBox[\(n\), \(~\)]\\\  + k\:ff09 = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)], \(2\)]\)\\\ \
[\*SuperscriptBox[\((\*OverscriptBox[\(n\), \(~\)]\\\  - \
\*SubscriptBox[\(v\), \(o\)])\), \(2\)] + \
\*SuperscriptBox[\((\*OverscriptBox[\(n\), \(~\)]\\\  + k - \
\*SubscriptBox[\(v\), \(o\)])\), \(2\)]]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(k\)]\)(\!\(\*OverscriptBox[\
\(n\), \(~\)]\))+\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \
\(-\[Infinity]\)\), \(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\
\), \(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \
\*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \(o\)])\), \(2\)]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(0\)]\)(n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<            =\!\(\*UnderoverscriptBox[\(\(\\\ \)\(\[Sum]\)\), \(k = \
2\), \(10\)]\)(\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\[ImaginaryI]\\\ \
\*SubscriptBox[\(b\), \(o\)]\\\ k\)]\)+\!\(\*SuperscriptBox[\(\[ExponentialE]\
\), \(\(-\[ImaginaryI]\)\\\ \*SubscriptBox[\(b\), \(o\)]\\\ \
k\)]\))\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \(+\
\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)], \(2\)]\)\\\ \
[\*SuperscriptBox[\((n + k - \*SubscriptBox[\(v\), \(o\)])\), \(2\)] + \
\*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \(o\)])\), \(2\)]]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(k\)]\)(n)+\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n \
- \*SubscriptBox[\(v\), \(o\)])\), \(2\)]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(0\)]\)(n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<            = \!\(\*UnderoverscriptBox[\(\[Sum]\), \(k = 2\), \
\(10\)]\)2 Cos[k \!\(\*SubscriptBox[\(b\), \(o\)]\)]\!\(\*UnderoverscriptBox[\
\(\[Sum]\), \(n = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(-\(\*FractionBox[SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)], \(2\)]\)\\\ \
[\*SuperscriptBox[\((n + k - \*SubscriptBox[\(v\), \(o\)])\), \(2\)] + \
\*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \(o\)])\), \(2\)]]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(k\)]\)(n)+\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n \
- \*SubscriptBox[\(v\), \(o\)])\), \(2\)]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(0\)]\)(n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<            = \!\(\*UnderoverscriptBox[\(\[Sum]\), \(k = 2\), \
\(10\)]\)2 Cos[k \!\(\*SubscriptBox[\(b\), \(o\)]\)] \!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(\(-\*FractionBox[SuperscriptBox[\(k\), \(2\)], \
\(4\)]\)\\\ \*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)]\) \
\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \(+\[Infinity]\
\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\(-\*SuperscriptBox[\(\
\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \
\(o\)] + \*FractionBox[\(k\), \(2\)])\), \(2\)]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(k\)]\)(n)+\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n \
- \*SubscriptBox[\(v\), \(o\)])\), \(2\)]\)]\) \
\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(0\)]\)(n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<            \[Congruent] \!\(\*UnderoverscriptBox[\(\[Sum]\), \(k = \
2\), \(10\)]\)2 Cos[k \!\(\*SubscriptBox[\(b\), \(o\)]\)] \
\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*FractionBox[SuperscriptBox[\(k\), \(2\)], \(4\)]\)\\\ \
\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)]\) \!\(\*SubscriptBox[\(I\), \
\(k\)]\)+\!\(\*SubscriptBox[\(I\), \(0\)]\)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<where \!\(\*SubscriptBox[\(I\), \(k\)]\) \[Congruent] \
\!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\), \(+\[Infinity]\
\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\(-\*SuperscriptBox[\(\
\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n - \*SubscriptBox[\(v\), \
\(o\)] + \*FractionBox[\(k\), \(2\)])\), \(2\)]\)]\) \
(\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(k\)]\)(n)+\!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \(k\)]\)(n)),   \
\!\(\*SubscriptBox[\(I\), \(0\)]\) \[Congruent] \!\(\*UnderoverscriptBox[\(\
\[Sum]\), \(n = \(-\[Infinity]\)\), \
\(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n \
- \*SubscriptBox[\(v\), \(o\)])\), \(2\)]\)]\) \
(\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \
\(0\)]\)(n)+\!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \(0\)]\)(n)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Applying the Possion resummation formla and the steepest decent \
method, we have\:ff08See Ashtekar, Lewandowski, Adv. Theor. Math. Phys. 7 \
(2003) 233\[Dash]268, Appendix\:ff09\:ff1a\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<           \!\(\*UnderoverscriptBox[\(\[Sum]\), \(n = \(-\[Infinity]\)\
\), \(+\[Infinity]\)]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\(-\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)\\\ \*SuperscriptBox[\((n \
- N)\), \(2\)]\)]\) f(n) \[TildeTilde] \!\(\*FractionBox[SqrtBox[\(\[Pi]\)], \
\(\[CurlyEpsilon]\)]\) f(N)   \>\"", " ", "]"}], "\n", 
 RowBox[{"Print", "[", 
  "\"\<where f(n) is an analytic function. If f(n) is not an analytic \
function, we can use its analytic extension.\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<To calculate \!\(\*SubscriptBox[\(I\), \(0\)]\) and \
\!\(\*SubscriptBox[\(I\), \
\(k\)]\)\:ff0c\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(k\)]\)(n) and \
\!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \(k\)]\)(n) are extended to \
their analytic expressions.\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Note that\:ff1a\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubscriptBox[\(F\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)>>1] = \
\!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)-1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)-1]-\!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)+1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)+1] \[TildeTilde] \
|k| (\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)+1]-\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)-1]) \[TildeTilde] \
\!\(\*FractionBox[\(\[Gamma]\\\ \[HBar]\\\ \*SuperscriptBox[\(k\), \(2\)]\), \
\(64\\\ \*SqrtBox[\(\[CapitalDelta]\)]\)]\) \
(\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\)] + 1)\) \((\*SubscriptBox[\(v\
\), \(o\)] + 1 +  | k | )\)\)]\)-\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\
\)] - 1)\) \((\*SubscriptBox[\(v\), \(o\)] - 1 +  | k | )\)\)]\))\>\"", ",", 
   "\"\< (The programme yields) \[TildeTilde] \>\"", ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["k", "2"], " ", "\[Gamma]", " ", "\[HBar]", " "}], 
      RowBox[{"64", "*", 
       SqrtBox["\[CapitalDelta]"]}]], "*", 
     SubscriptBox["v", "o"], "*", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           SubscriptBox["v", "o"]], "*", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["v", "o"], "-", "1"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["v", "o"], "-", "1", "+", 
                 RowBox[{"Abs", "[", "k", "]"}]}], ")"}]}], ")"}], 
             FractionBox["1", "2"]], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["v", "o"], "+", "1"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["v", "o"], "+", "1", "+", 
                 RowBox[{"Abs", "[", "k", "]"}]}], ")"}]}], ")"}], 
             FractionBox["1", "2"]]}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["v", "o"], "\[Rule]", 
           FractionBox["1", "\[CurlyEpsilon]"]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", 
      FractionBox["1", 
       SubscriptBox["v", "o"]]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(S\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)>>1] = \
\!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)-1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)-1]-2 \
\!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)]\!\(\*SubscriptBox[\(f\), \(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\
\(v\), \(o\)]\)]+\!\(\*SubscriptBox[\(M\), \(0, \(\(|\)\(k\)\(|\)\)\)]\)[\!\(\
\*SubscriptBox[\(v\), \(o\)]\)+1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)+1] \[TildeTilde] \
-|k| (\!\(\*SubscriptBox[\(f\), \(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\
\), \(o\)]\)-1]-2\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)]+\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)+1]) \[TildeTilde] \
\!\(\*FractionBox[\(\[Gamma]\\\ \[HBar]\\\ \*SuperscriptBox[\(k\), \(2\)]\), \
\(64\\\ \*SqrtBox[\(\[CapitalDelta]\)]\)]\) \
(\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\)] - 1)\) \((\*SubscriptBox[\(v\
\), \(o\)] - 1 +  | k | )\)\)]\)-2\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \
\(o\)])\) \((\(\*SubscriptBox[\(v\), \(o\)]\(+\)\) | k | \
)\)\)]\)+\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\)] + 1)\) \
\((\*SubscriptBox[\(v\), \(o\)] + 1 +  | k | )\)\)]\))\>\"", ",", 
    "\"\< (The programme yields) \[TildeTilde] \>\"", ",", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Gamma]", " ", "\[HBar]", " "}], 
       RowBox[{"64", "*", 
        SqrtBox["\[CapitalDelta]"]}]], "*", 
      SubscriptBox["v", "o"], "*", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SubscriptBox["v", "o"]], "*", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["v", "o"], "-", "1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["v", "o"], "-", "1", "+", 
                  RowBox[{"Abs", "[", "k", "]"}]}], ")"}]}], ")"}], 
              FractionBox["1", "2"]], "-", 
             RowBox[{"2", "*", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  SubscriptBox["v", "o"], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["v", "o"], "+", 
                   RowBox[{"Abs", "[", "k", "]"}]}], ")"}]}], ")"}], 
               FractionBox["1", "2"]]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["v", "o"], "+", "1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["v", "o"], "+", "1", "+", 
                  RowBox[{"Abs", "[", "k", "]"}]}], ")"}]}], ")"}], 
              FractionBox["1", "2"]]}], ")"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["v", "o"], "\[Rule]", 
            FractionBox["1", "\[CurlyEpsilon]"]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[CurlyEpsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}],
      "/.", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]", "\[Rule]", 
       FractionBox["1", 
        SubscriptBox["v", "o"]]}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The programme yields\:ff1a  \>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq.(4.6)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      SubscriptBox["\"\<I\>\"", "i"], ",", "\"\< \[TildeTilde] \>\"", ",", 
      RowBox[{
       SubscriptBox["Ifactor", "i"], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"HoldForm", "[", 
           FractionBox[
            SqrtBox["\[Pi]"], "\[CurlyEpsilon]"], "]"}], "*", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["F", "~"], "i"], "[", "v", "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "k_"], "[", "x_", "]"}], "\[Rule]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"Abs", "[", "k", "]"}], "2"], " ", "\[Gamma]", " ", 
              "\[HBar]"}], 
             RowBox[{"32", " ", 
              SqrtBox["\[CapitalDelta]"]}]]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"v", "+", "x_"}], "\[RightBracketingBar]"}], "\[Rule]", 
           SubscriptBox["v", "o"]}], ")"}], "}"}]}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "10", ",", "2"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq.(4.7)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(L, eff\)]\) \
= \[LeftAngleBracket]\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\
\), \(^\)], \(grav\), \(L\)]\)\[RightAngleBracket] = \!\(\*FractionBox[
RowBox[{TemplateBox[{\"\[CapitalPsi]\"},
\"Bra\"], SubsuperscriptBox[OverscriptBox[\"\[ScriptCapitalH]\", \"^\"], \
\"grav\", \"L\"], TemplateBox[{\"\[CapitalPsi]\"},
\"Ket\"]}], TemplateBox[{\"\[CapitalPsi]\",\"\[CapitalPsi]\"},
\"BraKet\"]]\) \[TildeTilde] \!\(\*UnderoverscriptBox[\(\[Sum]\), \(k = 2\), \
\(10\)]\) Cos[k \!\(\*SubscriptBox[\(b\), \(o\)]\)] \!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(\(-\*FractionBox[SuperscriptBox[\(k\), \(2\)], \(4\)]\)*\
\*SuperscriptBox[\(\[CurlyEpsilon]\), \(2\)]\)]\) 2 \
\!\(\*FractionBox[SubscriptBox[\(I\), \(k\)], FractionBox[SqrtBox[\(\[Pi]\)], \
\(\[CurlyEpsilon]\)]]\)+\!\(\*FractionBox[SubscriptBox[\(I\), \(0\)], \
FractionBox[SqrtBox[\(\[Pi]\)], \(\[CurlyEpsilon]\)]]\)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<      \[TildeTilde] (Running) = \>\"", ",", 
   RowBox[{"HLeff", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"k", " ", 
           SubscriptBox["b", "o"]}], "]"}], "*", "2", "*", 
         FractionBox[
          SubscriptBox["Ifactor", "k"], 
          RowBox[{"HoldForm", "[", 
           FractionBox[
            SqrtBox["\[Pi]"], "\[CurlyEpsilon]"], "]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "10", ",", "2"}], "}"}]}], "]"}], "+", 
      FractionBox[
       SubscriptBox["Ifactor", "0"], 
       RowBox[{"HoldForm", "[", 
        FractionBox[
         SqrtBox["\[Pi]"], "\[CurlyEpsilon]"], "]"}]]}], "//", "Factor"}]}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<      = (Running) = \>\"", ",", 
    RowBox[{"HLeff", "//", "FullSimplify"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The correct classical limit\:ff1a\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   StyleBox[
    RowBox[{"Solve", "::", "ratnz"}], "MessageName"], 
   StyleBox["]", "MessageName"]}], 
  StyleBox[" ", "MessageName"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<For simplicity, we drop the subscript o, and get\>\"", 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"E", ",", "eff", ",", "grav"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", "\[HBar]"}], 
     RowBox[{"8", " ", 
      SqrtBox["\[CapitalDelta]"]}]], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", "b", "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "b", "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"L", ",", "eff", ",", "grav"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "\[HBar]", "  ", "v"}], 
     RowBox[{"8192", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "b", "]"}]}], "-", 
       RowBox[{"21", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "b"}], "]"}]}], "+", 
       RowBox[{"25", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"Full", ",", "eff", ",", "grav"}]], "=", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalH]", 
     RowBox[{"E", ",", "eff", ",", "grav"}]], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"L", ",", "eff", ",", "grav"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"replaceAbsSign", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Abs", "[", "x_", "]"}], "2"], "\[Rule]", 
       SuperscriptBox["x", "2"]}], ",", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "x_", "]"}], "2"]], "\[Rule]", 
       FractionBox["1", 
        SuperscriptBox["x", "2"]]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sign", "[", "\[Gamma]", "]"}], "2"], "\[Rule]", "1"}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(E, eff\)]\) \
= \>\"", ",", 
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"E", ",", "eff", ",", "grav"}]]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(L, eff\)]\) \
= \>\"", ",", 
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"L", ",", "eff", ",", "grav"}]]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eqs.(4.8)-(4.9)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(Full, \
eff\)]\) = \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(E, \
eff\)]\)-2(1+\!\(\*SuperscriptBox[\(\[Gamma]\), \
\(2\)]\))\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(L, eff\)]\
\) = \>\"", ",", 
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"Full", ",", "eff", ",", "grav"}]], ",", 
   "\"\< \[Congruent] - \!\(\*FractionBox[\(3\\\ \[HBar]\\\ v\), \(Abs[\
\[Gamma]]\\\ \*SqrtBox[\(\[CapitalDelta]\)]\)]\)g(b)\>\""}], " ", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "b_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", 
        SqrtBox["\[CapitalDelta]"]}], 
       RowBox[{"3", " ", "\[HBar]", " ", "v"}]]}], " ", 
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"Full", ",", "eff", ",", "grav"}]]}], "//", 
    RowBox[{"Simplify", "/.", "replaceAbsSign"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<where g(b) = -\!\(\*FractionBox[\(Abs[\[Gamma]]\\\ \*SqrtBox[\(\
\[CapitalDelta]\)]\), \(3\\\ \[HBar]\\\ v\)]\)\!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(Full, eff\)]\) =(Running)= \>\"", ",", 
    RowBox[{
     RowBox[{"g", "[", "b", "]"}], "/.", "replaceAbsSign"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Exanding g(b)at b=0 yields\:ff1a \>\"", 
  "]"}], "\n", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq.(4.10)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<g(b) = \>\"", ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", "b", "]"}], "/.", "replaceAbsSign"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Fig. 1\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"fgb", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", "b", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ",", "0"}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.05"}], ",", "0.62"}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
    RowBox[{"ImagePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"58", ",", "42"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"35", ",", "15"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<b\>\"", ",", "\"\<g(b)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<g-b.pdf\>\"", ",", "fgb", ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gbsol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", "[", "b", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ")"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "<", "b", "<", "\[Pi]"}]}], "}"}], ",", "b"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<Solution to the equation g(b)=0 \:ff08 \[Gamma]=0.2375 \:ff09: \>\"", 
    ",", "gbsol"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", "]"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", "b", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05"}], ",", "0.62"}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"58", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"35", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<b\>\"", ",", "\"\<g(b)\>\""}], "}"}]}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "0.01", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "7", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "8", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "9", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}]}], 
        "}"}]}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"g", "'"}], "[", "b", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.05"}], ",", "0.62"}], "}"}]}], ","}], "*)"}], 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"58", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"35", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<b\>\"", ",", "\"\<g'(b)\>\""}], "}"}]}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "0.01", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "7", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "8", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "9", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}]}], 
        "}"}]}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"g", "''"}], "[", "b", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.05"}], ",", "0.62"}], "}"}]}], ","}], "*)"}], 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"58", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"35", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<b\>\"", ",", "\"\<g''(b)\>\""}], "}"}]}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "0.01", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "7", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "8", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"b", "/.", 
             RowBox[{"gbsol", "[", 
              RowBox[{"[", "9", "]"}], "]"}]}], ",", "0"}], "}"}], "]"}]}], 
        "}"}]}]}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<=======================================================================\
============\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Check that the effective Hamiltonians coincide with the regularized \
expressions\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<======================================================================\
=============\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bvPoissonBracket", "[", 
    RowBox[{"f_", ",", "g_", ",", "b_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Sign", "[", "\[Gamma]", "]"}], "\[HBar]"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "b"}], "]"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "v"}], "]"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"b", ",", "v"}], "}"}], "=", 
    FractionBox[
     RowBox[{"Sign", "[", "\[Gamma]", "]"}], "\[HBar]"]}], "  ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
  "Print", "[", 
   "\"\<Useful identities\:ff1a( \!\(\*SubscriptBox[\(\[Tau]\), \(i\)]\) \
\[Congruent] -\!\(\*FractionBox[\(\[ImaginaryI]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(i\)]\) )\>\"", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]Matrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Tau]", "1"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "*", 
       RowBox[{"PauliMatrix", "[", "1", "]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Tau]", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "*", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Tau]", "3"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "*", 
       RowBox[{"PauliMatrix", "[", "3", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Running\:ff1a  \!\(\*SuperscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\)tr(\
\!\(\*SubscriptBox[\(\[Tau]\), \(i\)]\).\!\(\*SubscriptBox[\(\[Tau]\), \(j\)]\
\).\!\(\*SubscriptBox[\(\[Tau]\), \(k\)]\)) = \>\"", ",", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeviCivitaTensor", "[", "3", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "*", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Tau]", "i"], ".", 
         SubscriptBox["\[Tau]", "j"], ".", 
         SubscriptBox["\[Tau]", "k"]}], "/.", "\[Tau]Matrix"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     SubscriptBox["\"\<Running\:ff1a  \[Tau]\>\"", "i"], ",", "\"\<.\>\"", 
     ",", 
     SubscriptBox["\"\<\[Tau]\>\"", "i"], ",", "\"\< = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Tau]", "i"], ".", 
        SubscriptBox["\[Tau]", "i"]}], "/.", "\[Tau]Matrix"}], "//", 
      "MatrixForm"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Hence\:ff1a  \!\(\*SubscriptBox[\(\[Tau]\), \
\(i\)]\).\!\(\*SubscriptBox[\(\[Tau]\), \(i\)]\) = -\!\(\*FractionBox[\(1\), \
\(4\)]\) \[DoubleStruckCapitalI]\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Therefore\:ff1a  Tr[\!\(\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \
\(3\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(i\)]\).\!\(\*SubscriptBox[\(\[Tau]\), \(i\)]\)] = \>\"", ",", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "3"], 
      RowBox[{
       SubscriptBox["\[Tau]", "i"], ".", 
       SubscriptBox["\[Tau]", "i"]}]}], "/.", "\[Tau]Matrix"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\!\(\*SubscriptBox[\(h\), \(i\)]\) \[Congruent] \
cos(b)+2sin(b)\!\(\*SubscriptBox[\(\[Tau]\), \(i\)]\)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Then we have\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["h", "1"], ",", 
     SubscriptBox["h", "2"], ",", 
     SubscriptBox["h", "3"]}], "}"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "b", "]"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"Sin", "[", "b", "]"}], "*", 
       SubscriptBox[
        RowBox[{"HoldForm", "[", "\[Tau]", "]"}], "i"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["invh", "1"], ",", 
     SubscriptBox["invh", "2"], ",", 
     SubscriptBox["invh", "3"]}], "}"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "b", "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"Sin", "[", "b", "]"}], "*", 
       SubscriptBox[
        RowBox[{"HoldForm", "[", "\[Tau]", "]"}], "i"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["triad", "i"], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["h", "i"], "*", 
          RowBox[{"bvPoissonBracket", "[", 
           RowBox[{
            SubscriptBox["invh", "i"], ",", 
            RowBox[{"f", "[", 
             RowBox[{"b", ",", "v"}], "]"}], ",", "b", ",", "v"}], "]"}]}], 
         ")"}], "//", "TrigReduce"}]}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{
        SubscriptBox["\"\<Running\:ff1a  h\>\"", "i"], ",", 
        SubscriptBox["\"\<{h\>\"", "i"], ",", "\"\<,f}\>\"", ",", 
        "\"\< = \>\"", ",", 
        RowBox[{
         SubscriptBox["triad", "i"], "/.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             SubscriptBox[
              RowBox[{"HoldForm", "[", "\[Tau]", "]"}], "i"], ")"}], "2"], 
           "\[Rule]", 
           RowBox[{"-", 
            FractionBox["1", "4"]}]}], " ", "}"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Hence\:ff1a  \!\(\*SubscriptBox[\(h\), \
\(i\)]\){\!\(\*SubsuperscriptBox[\(h\), \(i\), \(-1\)]\),f} = \
-\!\(\*FractionBox[\(2\\\ Sign[\[Gamma]]\), \
\(\[HBar]\)]\)\!\(\*FractionBox[\(\[PartialD]f\), \
\(\[PartialD]v\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(i\)]\)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<To obtain the effective Hamiltonians from the regularized expression \
by using {b,v}=\!\(\*FractionBox[\(sgn[\[Gamma]]\), \(\[HBar]\)]\) \>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"",
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Tau]", "1"], ",", 
     SubscriptBox["\[Tau]", "2"], ",", 
     SubscriptBox["\[Tau]", "3"]}], "}"}], "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], "*", 
      RowBox[{"PauliMatrix", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["h", "1"], ",", 
     SubscriptBox["h", "2"], ",", 
     SubscriptBox["h", "3"]}], "}"}], "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "b", "]"}], "*", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"Sin", "[", "b", "]"}], "*", 
       SubscriptBox["\[Tau]", "i"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["invh", "1"], ",", 
     SubscriptBox["invh", "2"], ",", 
     SubscriptBox["invh", "3"]}], "}"}], "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "b", "]"}], "*", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"Sin", "[", "b", "]"}], "*", 
       SubscriptBox["\[Tau]", "i"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["h", 
     RowBox[{"i_", ",", "j_"}]], "=", 
    RowBox[{
     SubscriptBox["h", "i"], ".", 
     SubscriptBox["h", "j"], ".", 
     SubscriptBox["invh", "i"], ".", 
     SubscriptBox["invh", "j"]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"-", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The effective Euclidean term\:ff1a        \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(E, reg\)]\) = -\!\(\*FractionBox[\(\[Gamma]*\
\*SuperscriptBox[\(\[HBar]\), \(2\)]\), \
\(16*\*SqrtBox[\(\[CapitalDelta]\)]\)]\)*{v*(8*Sin[b\!\(\*SuperscriptBox[\(]\)\
, \(2\)]\)-6*Sin[2*b\!\(\*SuperscriptBox[\(]\), \(2\)]\))*Sin[b],v} \
=(Running)= \>\"", ",", 
    RowBox[{"(*", 
     SubsuperscriptBox["\[ScriptCapitalH]", "grav", "Ereg"], "*)"}], 
    RowBox[{
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"E", ",", "reg", ",", "grav"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Gamma]", "*", 
          SuperscriptBox["\[HBar]", "2"]}], 
         RowBox[{"16", "*", 
          SqrtBox["\[CapitalDelta]"]}]]}], "*", 
       RowBox[{"bvPoissonBracket", "[", 
        RowBox[{
         RowBox[{"v", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", "*", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "b", "]"}], "2"]}], "-", 
            RowBox[{"6", "*", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", "*", "b"}], "]"}], "2"]}]}], ")"}], "*", 
          RowBox[{"Sin", "[", "b", "]"}]}], ",", "v", ",", "b", ",", "v"}], 
        "]"}]}], "//", "Simplify"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<                                                     \
{\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(E, eff, \
PRD\)]\),v} =(Running)= \>\"", ",", 
    RowBox[{
     SubscriptBox["B", "PRD"], "=", 
     RowBox[{
      RowBox[{"bvPoissonBracket", "[", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalH]", 
         RowBox[{"E", ",", "reg", ",", "grav"}]], ",", "v", ",", "b", ",", 
        "v"}], "]"}], "//", "FullSimplify"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The effective Lorentzian term\:ff1a       \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(L, reg\)]\) = \
-\!\(\*FractionBox[\(\*SuperscriptBox[\(\[HBar]\), \(3\)]*\*SqrtBox[\(\
\[CapitalDelta]\)]\), \(144*Abs[\[Gamma]]*\*SuperscriptBox[\(\[Gamma]\), \
\(2\)]\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \
\(3\)]\)Tr[\!\(\*SubscriptBox[\(h\), \(i\)]\){\!\(\*SubsuperscriptBox[\(h\), \
\(i\), \(-1\)]\),{\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \
\(E, eff, PRD\)]\),v}}\!\(\*SubscriptBox[\(h\), \
\(i\)]\){\!\(\*SubsuperscriptBox[\(h\), \(i\), \
\(-1\)]\),{\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(E, eff, \
PRD\)]\),v}}] = -\!\(\*FractionBox[\(\*SuperscriptBox[\(\[HBar]\), \
\(3\)]*\*SqrtBox[\(\[CapitalDelta]\)]\), \
\(144*Abs[\[Gamma]]*\*SuperscriptBox[\(\[Gamma]\), \
\(2\)]\)]\)*v*(-\!\(\*FractionBox[\(3\), \
\(2\)]\))*(-\!\(\*FractionBox[\(\(2\)\(*\)\(Sign[\[Gamma]]\)\(\\\ \)\), \(\
\[HBar]\)]\)*\!\(\*FractionBox[\(\[PartialD]{\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(E, eff, PRD\)], v}\), \
\(\[PartialD]v\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<                                            =(Running)= \>\"", ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[HBar]", "3"], "*", 
        SqrtBox["\[CapitalDelta]"]}], 
       RowBox[{"144", "*", 
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "*", 
        SuperscriptBox["\[Gamma]", "2"]}]]}], "*", " ", "v", "*", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", "*", 
           RowBox[{"Sign", "[", "\[Gamma]", "]"}]}], "\[HBar]"]}], "*", 
        RowBox[{"D", "[", 
         RowBox[{
          SubscriptBox["B", "PRD"], ",", "v"}], "]"}]}], ")"}], "2"]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<---------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ET", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Running time\:ff1a\>\"", ",", 
   RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.8106375010427647`*^9, 3.81063750494223*^9}, {
   3.810637607540964*^9, 3.8106376083817725`*^9}, {3.8106380394154563`*^9, 
   3.8106381490293856`*^9}, {3.8106381984386516`*^9, 3.810638203787741*^9}, 
   3.8106382741966953`*^9, {3.810638308731242*^9, 3.810638325942243*^9}, {
   3.8106387453603015`*^9, 3.810638993470892*^9}, {3.8106391709551325`*^9, 
   3.8106392132882767`*^9}, {3.81063925547114*^9, 3.81063929531244*^9}, 
   3.81063936334754*^9, {3.810639512883067*^9, 3.81063954488844*^9}, {
   3.8106396087784758`*^9, 3.8106396218754826`*^9}, {3.8106398414255223`*^9, 
   3.8106398416212754`*^9}, {3.8106399640967674`*^9, 3.810639964278925*^9}, {
   3.8106402626502733`*^9, 3.810640287643879*^9}, {3.8106406152430863`*^9, 
   3.810640673403472*^9}, {3.8106407070200634`*^9, 3.81064070836538*^9}, {
   3.810641168403491*^9, 3.810641169454319*^9}, 3.8106413232340984`*^9, 
   3.8106417495157595`*^9, {3.810875957139573*^9, 3.810876002997916*^9}, {
   3.8108760611213927`*^9, 3.810876107498793*^9}, {3.810876137557666*^9, 
   3.8108761381627026`*^9}, 3.8108762028857336`*^9, {3.810876269799202*^9, 
   3.810876284194725*^9}, {3.8108763635093775`*^9, 3.810876365305603*^9}, {
   3.810876463063028*^9, 3.8108764834499316`*^9}, 3.8108766700264173`*^9, {
   3.810878161169319*^9, 3.8108782442201457`*^9}, {3.8108783001615877`*^9, 
   3.810878312238678*^9}, {3.8108783737563677`*^9, 3.8108783989755387`*^9}, {
   3.810878486995646*^9, 3.8108785010469403`*^9}, {3.8108786747162485`*^9, 
   3.8108788276756353`*^9}, 3.81087995976392*^9, {3.810880526576293*^9, 
   3.810880535483536*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880539170719*^9}],

Cell[BoxData["\<\"Sec. III. Derivation of the action of Hamiltonian \
constraints operator on the basis\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805391787252`*^9}],

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805391839705`*^9}],

Cell[BoxData["\<\"Eq.(3.3)  \\!\\(\\*SubscriptBox[\\(S\\), \\(cs\\)]\\) = \\!\
\\(\\*FractionBox[\\(sgn \\((v)\\)\\), \
SuperscriptBox[OverscriptBox[\\(\[Mu]\\), \\(_\\)], \
\\(3\\)]]\\)(8*Sin[b\\!\\(\\*SuperscriptBox[\\(]\\), \\(3\\)]\\)-6*Sin[2*b]\
\[CenterDot]Sin[b]\[CenterDot]Sin[2*b])\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880539184472*^9}],

Cell[BoxData["\<\"Eq.(3.6)  \[ScriptCapitalB] = \
8*Sin[b\\!\\(\\*SuperscriptBox[\\(]\\), \
\\(3\\)]\\)-6*Sin[2*b]\[CenterDot]Sin[b]\[CenterDot]Sin[2*b]\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805391859636`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880539311555*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \
\\(E\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\:ff1a\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805393135567`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805393145576`*^9}],

Cell[BoxData["\<\"The programme yields\:ff1a\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880539315558*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq.(3.7)  \\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \
\\(E\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\[Congruent] \\!\\(\\*FractionBox[\\(\[ImaginaryI]*\[Gamma]*\[HBar]\\), \
\\(32*\\*SqrtBox[\\(\[CapitalDelta]\\)]\\)]\\)*\[LeftBracketingBar]\\!\\(\\*\
OverscriptBox[\\(v\\), \\(^\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[RightBracketingBar]\\), \
\\(1/2\\)]\\)\[CenterDot][sgn[\\!\\(\\*OverscriptBox[\\(v\\), \\(^\\)]\\)]\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(\[ScriptCapitalB]\\), \
\\(^\\)]\\)+\\!\\(\\*OverscriptBox[\\(\[ScriptCapitalB]\\), \\(^\\)]\\)\
\[CenterDot]sgn[\\!\\(\\*OverscriptBox[\\(v\\), \\(^\\)]\\)],\
\[LeftBracketingBar]\\!\\(\\*OverscriptBox[\\(v\\), \\(^\\)]\\)\
\[RightBracketingBar]]\[CenterDot]\[LeftBracketingBar]\\!\\(\\*OverscriptBox[\
\\(v\\), \\(^\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[RightBracketingBar]\\), \
\\(1/2\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"128", " ", 
      SqrtBox["\[CapitalDelta]"]}]], 
    RowBox[{"\[Gamma]", " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], "-", 
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}], 
         ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}]], 
        " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "5"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sgn", "[", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "v"}], "]"}], "+", 
          RowBox[{"sgn", "[", "v", "]"}]}], ")"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], "-", 
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}], 
         ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}]], 
        " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "3"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sgn", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "v"}], "]"}], "+", 
          RowBox[{"sgn", "[", "v", "]"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], "-", 
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}], 
         ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}]], 
        " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "1"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sgn", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], "]"}], "+", 
          RowBox[{"sgn", "[", "v", "]"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], "-", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], " ", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}]}]], " ", 
        TemplateBox[{RowBox[{"1", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sgn", "[", "v", "]"}], "+", 
          RowBox[{"sgn", "[", 
           RowBox[{"1", "+", "v"}], "]"}]}], ")"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], "-", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], " ", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}]}]], " ", 
        TemplateBox[{RowBox[{"3", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sgn", "[", "v", "]"}], "+", 
          RowBox[{"sgn", "[", 
           RowBox[{"3", "+", "v"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], "-", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], " ", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}]}]], " ", 
        TemplateBox[{RowBox[{"5", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sgn", "[", "v", "]"}], "+", 
          RowBox[{"sgn", "[", 
           RowBox[{"5", "+", "v"}], "]"}]}], ")"}]}]}], ")"}]}]}]}],
  SequenceForm[
  "Eq.(3.7)  \!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\
\)], \(grav\), \(E\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) \
\[Congruent] \!\(\*FractionBox[\(\[ImaginaryI]*\[Gamma]*\[HBar]\), \
\(32*\*SqrtBox[\(\[CapitalDelta]\)]\)]\)*\[LeftBracketingBar]\!\(\*\
OverscriptBox[\(v\), \(^\)]\)\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \
\(1/2\)]\)\[CenterDot][sgn[\!\(\*OverscriptBox[\(v\), \(^\)]\)]\[CenterDot]\!\
\(\*OverscriptBox[\(\[ScriptCapitalB]\), \(^\)]\)+\!\(\*OverscriptBox[\(\
\[ScriptCapitalB]\), \(^\)]\)\[CenterDot]sgn[\!\(\*OverscriptBox[\(v\), \
\(^\)]\)],\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]]\[CenterDot]\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\
\), \(^\)]\)\!\(\*SuperscriptBox[\(\[RightBracketingBar]\), \(1/2\)]\)\
\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) = ", 
   Rational[1, 128] $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] (
    3 (BracketingBar[-5 + $CellContext`v] - 
      BracketingBar[$CellContext`v]) (BracketingBar[-5 + $CellContext`v] 
       BracketingBar[$CellContext`v])^Rational[1, 2] 
     Ket[-5 + $CellContext`v] ($CellContext`sgn[-5 + $CellContext`v] + \
$CellContext`sgn[$CellContext`v]) - 
    7 (BracketingBar[-3 + $CellContext`v] - 
     BracketingBar[$CellContext`v]) (BracketingBar[-3 + $CellContext`v] 
      BracketingBar[$CellContext`v])^Rational[1, 2] 
    Ket[-3 + $CellContext`v] ($CellContext`sgn[-3 + $CellContext`v] + \
$CellContext`sgn[$CellContext`v]) + 
    6 (BracketingBar[-1 + $CellContext`v] - 
      BracketingBar[$CellContext`v]) (BracketingBar[-1 + $CellContext`v] 
       BracketingBar[$CellContext`v])^Rational[1, 2] 
     Ket[-1 + $CellContext`v] ($CellContext`sgn[-1 + $CellContext`v] + \
$CellContext`sgn[$CellContext`v]) + 
    6 (BracketingBar[$CellContext`v] - BracketingBar[
      1 + $CellContext`v]) (BracketingBar[$CellContext`v] 
       BracketingBar[1 + $CellContext`v])^Rational[1, 2] 
     Ket[1 + $CellContext`v] ($CellContext`sgn[$CellContext`v] + \
$CellContext`sgn[1 + $CellContext`v]) - 
    7 (BracketingBar[$CellContext`v] - BracketingBar[
     3 + $CellContext`v]) (BracketingBar[$CellContext`v] 
      BracketingBar[3 + $CellContext`v])^Rational[1, 2] 
    Ket[3 + $CellContext`v] ($CellContext`sgn[$CellContext`v] + \
$CellContext`sgn[3 + $CellContext`v]) + 
    3 (BracketingBar[$CellContext`v] - BracketingBar[
      5 + $CellContext`v]) (BracketingBar[$CellContext`v] 
       BracketingBar[5 + $CellContext`v])^Rational[1, 2] 
     Ket[5 + $CellContext`v] ($CellContext`sgn[$CellContext`v] + \
$CellContext`sgn[5 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.81088053940464*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394086432`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394086432`*^9}],

Cell[BoxData["\<\"Eqs.(3.7)-(3.9)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394106283`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394116287`*^9}],

Cell[BoxData["\<\"Then one can set:\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.81088053941765*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Eq.(3.7)  \\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \
\\(E\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) = \
\\!\\(\\*FractionBox[\\(\[Gamma]\\\\ \[HBar]\\), \\(128\\\\ \\*SqrtBox[\\(\
\[CapitalDelta]\\)]\\)]\\) \\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(k \
\[Element] {\\(-5\\), \\(-3\\), \[CenterEllipsis], 5}\\)]\\) \
\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(\[LeftBracketingBar]k\
\[RightBracketingBar]\\)]\\) sgn[k] (sgn[v]+sgn[v+k]) \
\\!\\(\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v] \
\\!\\(\\*SqrtBox[\\(\\(|\\)\\(v \\((v + k)\\)\\)\\(|\\)\\)]\\) \[Congruent] \
\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(k \[Element] {\\(-5\\), \\(-3\\), \
\[CenterEllipsis], 5}\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(\
\[LeftBracketingBar]k\[RightBracketingBar]\\)]\\) \
\\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v] \
\\!\\(\\*TemplateBox[{RowBox[{\\\"v\\\", \\\"+\\\", \\\"k\\\"}]},\\n\\\"Ket\\\
\"]\\) = \"\>", "\[InvisibleSpace]", "3", " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "5"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "5"}]], "[", "v", "]"}]}], "-", 
   RowBox[{"7", " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "3"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "3"}]], "[", "v", "]"}]}], "+", 
   RowBox[{"6", " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "1"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
   RowBox[{"6", " ", 
    TemplateBox[{RowBox[{"1", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "1"}],
       HoldForm]], "[", "v", "]"}]}], "-", 
   RowBox[{"7", " ", 
    TemplateBox[{RowBox[{"3", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "3"}],
       HoldForm]], "[", "v", "]"}]}], "+", 
   RowBox[{"3", " ", 
    TemplateBox[{RowBox[{"5", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "5"}],
       HoldForm]], "[", "v", "]"}]}]}],
  SequenceForm[
  "Eq.(3.7)  \!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\
\)], \(grav\), \(E\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) = \
\!\(\*FractionBox[\(\[Gamma]\\ \[HBar]\), \(128\\ \*SqrtBox[\(\[CapitalDelta]\
\)]\)]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] {\(-5\), \(-3\), \
\[CenterEllipsis], 5}\)]\) \!\(\*SubscriptBox[\(\[Lambda]\), \(\
\[LeftBracketingBar]k\[RightBracketingBar]\)]\) sgn[k] (sgn[v]+sgn[v+k]) \!\(\
\*SubscriptBox[\(M\), \(0, k\)]\)[v] \!\(\*SqrtBox[\(\(|\)\(v \((v + \
k)\)\)\(|\)\)]\) \[Congruent] \!\(\*SubscriptBox[\(\[Sum]\), \(k \[Element] {\
\(-5\), \(-3\), \[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \
\(\[LeftBracketingBar]k\[RightBracketingBar]\)]\) \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v] \!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"k\"}]},\n\"Ket\"]\) = \
", 3 Ket[-5 + $CellContext`v] Subscript[$CellContext`f, -5][$CellContext`v] - 
   7 Ket[-3 + $CellContext`v] Subscript[$CellContext`f, -3][$CellContext`v] + 
   6 Ket[-1 + $CellContext`v] Subscript[$CellContext`f, -1][$CellContext`v] + 
   6 Ket[1 + $CellContext`v] Subscript[$CellContext`f, 
      HoldForm[
       Plus[1]]][$CellContext`v] - 7 Ket[3 + $CellContext`v] 
   Subscript[$CellContext`f, 
     HoldForm[
      Plus[3]]][$CellContext`v] + 
   3 Ket[5 + $CellContext`v] Subscript[$CellContext`f, 
      HoldForm[
       Plus[5]]][$CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394186506`*^9}],

Cell[BoxData["\<\"Eq.(3.8)  where \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\
\\)]\\) \[Congruent] 3, \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\) \
\[Congruent] -7, \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\) \
\[Congruent] 6, \\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v] \[Congruent] \
\\!\\(\\*FractionBox[\\(\[Gamma]\\\\ \\\\ \[HBar]\\), \\(128\\\\ \
\\*SqrtBox[\\(\[CapitalDelta]\\)]\\)]\\) sgn[k] (sgn[v]+sgn[v+k]) \
\\!\\(\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v] \
\\!\\(\\*SqrtBox[\\(\\(|\\)\\(v \\((v + k)\\)\\)\\(|\\)\\)]\\)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394216356`*^9}],

Cell[BoxData["\<\"Eq.(3.9)  with \\!\\(\\*SubscriptBox[\\(M\\), \\(a, \
b\\)]\\)[v] \[Congruent] |v+a|-|v+b|.\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394226627`*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394226627`*^9}],

Cell[BoxData["\<\"The programme yields\:ff1a( \\!\\(\\*OverscriptBox[\\(B\\), \
\\(^\\)]\\) \[Congruent] [\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \
\\(E\\)]\\),\[LeftBracketingBar]\\!\\(\\*OverscriptBox[\\(v\\), \\(^\\)]\\)\
\[RightBracketingBar]] )\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394236383`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"  \\!\\(\\*OverscriptBox[\\(B\\), \
\\(^\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\[Congruent] \
[\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\[ScriptCapitalH]\\), \\(^\\)], \
\\(grav\\), \\(E\\)]\\),\[LeftBracketingBar]\\!\\(\\*OverscriptBox[\\(v\\), \
\\(^\\)]\\)\[RightBracketingBar]]\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\
\\n\\\"Ket\\\"]\\) = \"\>", "\[InvisibleSpace]", "3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftBracketingBar]", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}]}], "+", 
      RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}], ")"}],
     " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "5"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "5"}]], "[", "v", "]"}]}], "+", 
   RowBox[{"7", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], "-", 
      RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}], ")"}],
     " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "3"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "3"}]], "[", "v", "]"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftBracketingBar]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}]}], "+", 
      RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}], ")"}],
     " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "1"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], "-", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}]}], ")"}], " ", 
    TemplateBox[{RowBox[{"1", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "1"}],
       HoldForm]], "[", "v", "]"}]}], "+", 
   RowBox[{"7", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}]}], "+", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}]}], ")"}], " ", 
    TemplateBox[{RowBox[{"3", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "3"}],
       HoldForm]], "[", "v", "]"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[LeftBracketingBar]", "v", "\[RightBracketingBar]"}], "-", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}]}], ")"}], " ", 
    TemplateBox[{RowBox[{"5", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "5"}],
       HoldForm]], "[", "v", "]"}]}]}],
  SequenceForm[
  "  \!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) \[Congruent] [\!\(\
\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \(grav\), \
\(E\)]\),\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]]\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) = ", 
   3 (-BracketingBar[-5 + $CellContext`v] + BracketingBar[$CellContext`v]) 
    Ket[-5 + $CellContext`v] Subscript[$CellContext`f, -5][$CellContext`v] + 
   7 (BracketingBar[-3 + $CellContext`v] - BracketingBar[$CellContext`v]) 
    Ket[-3 + $CellContext`v] Subscript[$CellContext`f, -3][$CellContext`v] + 
   6 (-BracketingBar[-1 + $CellContext`v] + BracketingBar[$CellContext`v]) 
    Ket[-1 + $CellContext`v] Subscript[$CellContext`f, -1][$CellContext`v] + 
   6 (BracketingBar[$CellContext`v] - BracketingBar[1 + $CellContext`v]) 
    Ket[1 + $CellContext`v] Subscript[$CellContext`f, 
      HoldForm[
       Plus[1]]][$CellContext`v] + 
   7 (-BracketingBar[$CellContext`v] + BracketingBar[3 + $CellContext`v]) 
    Ket[3 + $CellContext`v] Subscript[$CellContext`f, 
      HoldForm[
       Plus[3]]][$CellContext`v] + 
   3 (BracketingBar[$CellContext`v] - BracketingBar[5 + $CellContext`v]) 
    Ket[5 + $CellContext`v] Subscript[$CellContext`f, 
      HoldForm[
       Plus[5]]][$CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880539424638*^9}],

Cell[BoxData["\<\"Then one can set:\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880539425638*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"  \\!\\(\\*OverscriptBox[\\(B\\), \
\\(^\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\[Congruent] \"\>", "\[InvisibleSpace]", "3", " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "5"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
    RowBox[{
     SubscriptBox["M", 
      RowBox[{"0", ",", 
       RowBox[{"-", "5"}]}]], "[", "v", "]"}]}], "-", 
   RowBox[{"7", " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "3"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
    RowBox[{
     SubscriptBox["M", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}]}]], "[", "v", "]"}]}], "+", 
   RowBox[{"6", " ", 
    TemplateBox[{RowBox[{
        RowBox[{"-", "1"}], "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
    RowBox[{
     SubscriptBox["M", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}]], "[", "v", "]"}]}], "+", 
   RowBox[{"6", " ", 
    TemplateBox[{RowBox[{"1", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "1"}],
       HoldForm]], "[", "v", "]"}], " ", 
    RowBox[{
     SubscriptBox["M", 
      RowBox[{"0", ",", "1"}]], "[", "v", "]"}]}], "-", 
   RowBox[{"7", " ", 
    TemplateBox[{RowBox[{"3", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "3"}],
       HoldForm]], "[", "v", "]"}], " ", 
    RowBox[{
     SubscriptBox["M", 
      RowBox[{"0", ",", "3"}]], "[", "v", "]"}]}], "+", 
   RowBox[{"3", " ", 
    TemplateBox[{RowBox[{"5", "+", "v"}]},
     "Ket"], " ", 
    RowBox[{
     SubscriptBox["f", 
      TagBox[
       RowBox[{"+", "5"}],
       HoldForm]], "[", "v", "]"}], " ", 
    RowBox[{
     SubscriptBox["M", 
      RowBox[{"0", ",", "5"}]], "[", "v", "]"}]}]}],
  SequenceForm[
  "  \!\(\*OverscriptBox[\(B\), \
\(^\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) \[Congruent] ", 
   3 Ket[-5 + $CellContext`v] Subscript[$CellContext`f, -5][$CellContext`v] 
    Subscript[$CellContext`M, 0, -5][$CellContext`v] - 7 
   Ket[-3 + $CellContext`v] Subscript[$CellContext`f, -3][$CellContext`v] 
   Subscript[$CellContext`M, 0, -3][$CellContext`v] + 
   6 Ket[-1 + $CellContext`v] Subscript[$CellContext`f, -1][$CellContext`v] 
    Subscript[$CellContext`M, 0, -1][$CellContext`v] + 
   6 Ket[1 + $CellContext`v] Subscript[$CellContext`f, 
      HoldForm[
       Plus[1]]][$CellContext`v] 
    Subscript[$CellContext`M, 0, 1][$CellContext`v] - 7 
   Ket[3 + $CellContext`v] Subscript[$CellContext`f, 
     HoldForm[
      Plus[3]]][$CellContext`v] 
   Subscript[$CellContext`M, 0, 3][$CellContext`v] + 
   3 Ket[5 + $CellContext`v] Subscript[$CellContext`f, 
      HoldForm[
       Plus[5]]][$CellContext`v] 
    Subscript[$CellContext`M, 0, 5][$CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394266386`*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394281416`*^9}],

Cell[BoxData["\<\"The programme yields\:ff1a( \\!\\(\\*OverscriptBox[\\(B\\), \
\\(^\\)]\\) \[Congruent] [\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \
\\(E\\)]\\),\[LeftBracketingBar]\\!\\(\\*OverscriptBox[\\(v\\), \\(^\\)]\\)\
\[RightBracketingBar]] )\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394286437`*^9}],

Cell[BoxData["\<\"Eq.(3.15)  \\!\\(\\*SubscriptBox[OverscriptBox[\\(O\\), \
\\(^\\)], OverscriptBox[\\(B\\), \\(^\\)]]\\) \[Congruent] Sin[b]\[CenterDot]\
\\!\\(\\*OverscriptBox[\\(B\\), \\(^\\)]\\)\[CenterDot]Cos[b]-Cos[b]\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(B\\), \\(^\\)]\\)\[CenterDot]Sin[b] \
\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394306436`*^9}],

Cell[BoxData["\<\"Eq.(3.16)  \\!\\(\\*SubscriptBox[OverscriptBox[\\(Q\\), \
\\(^\\)], OverscriptBox[\\(B\\), \\(^\\)]]\\) \[Congruent] \
\\!\\(\\*OverscriptBox[\\(B\\), \
\\(^\\)]\\)-Cos[b]\[CenterDot]\\!\\(\\*OverscriptBox[\\(B\\), \\(^\\)]\\)\
\[CenterDot]Cos[b]-Sin[b]\[CenterDot]\\!\\(\\*OverscriptBox[\\(B\\), \\(^\\)]\
\\)\[CenterDot]Sin[b] \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805394311438`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq.(3.17)  \\!\\(\\*SubscriptBox[OverscriptBox[\\(O\\), \
\\(^\\)], OverscriptBox[\\(B\\), \
\\(^\\)]]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    FractionBox["1", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]],
    HoldForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "5"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "5"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "5"}]}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "5"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "5"}]}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      TemplateBox[{RowBox[{
          RowBox[{"-", "3"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "3"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "3"}]}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "3"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "3"}]}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "1"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "1"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "1"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{"1", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           TagBox[
            RowBox[{"+", "1"}],
            HoldForm]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "1"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           TagBox[
            RowBox[{"+", "1"}],
            HoldForm]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "1"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"7", " ", 
      TemplateBox[{RowBox[{"3", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["f", 
            TagBox[
             RowBox[{"+", "3"}],
             HoldForm]], "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], "]"}]}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "3"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           TagBox[
            RowBox[{"+", "3"}],
            HoldForm]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "3"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      TemplateBox[{RowBox[{"5", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           TagBox[
            RowBox[{"+", "5"}],
            HoldForm]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "5"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           TagBox[
            RowBox[{"+", "5"}],
            HoldForm]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "5"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}],
  SequenceForm[
  "Eq.(3.17)  \!\(\*SubscriptBox[OverscriptBox[\(O\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\
\"Ket\"]\) = ", 
   HoldForm[1/(2 I)] (
    3 Ket[-5 + $CellContext`v] (
      Subscript[$CellContext`f, -5][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -5][-1 + $CellContext`v] - 
      Subscript[$CellContext`f, -5][1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, -5][1 + $CellContext`v]) + 
    Ket[-3 + $CellContext`v] ((-7) 
       Subscript[$CellContext`f, -3][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -3][-1 + $CellContext`v] + 
      7 Subscript[$CellContext`f, -3][1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -3][1 + $CellContext`v]) + 
    6 Ket[-1 + $CellContext`v] (
      Subscript[$CellContext`f, -1][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -1][-1 + $CellContext`v] - 
      Subscript[$CellContext`f, -1][1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, -1][1 + $CellContext`v]) + 
    6 Ket[1 + $CellContext`v] (Subscript[$CellContext`f, 
         HoldForm[
          Plus[1]]][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, 1][-1 + $CellContext`v] - 
      Subscript[$CellContext`f, 
        HoldForm[
         Plus[1]]][1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, 1][1 + $CellContext`v]) + 
    7 Ket[3 + $CellContext`v] (-Subscript[$CellContext`f, 
         HoldForm[
          Plus[3]]][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, 3][-1 + $CellContext`v] + 
      Subscript[$CellContext`f, 
         HoldForm[
          Plus[3]]][1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, 3][1 + $CellContext`v]) + 
    3 Ket[5 + $CellContext`v] (Subscript[$CellContext`f, 
         HoldForm[
          Plus[5]]][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, 5][-1 + $CellContext`v] - 
      Subscript[$CellContext`f, 
        HoldForm[
         Plus[5]]][1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805396648483`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq.(3.18)  \\!\\(\\*SubscriptBox[OverscriptBox[\\(Q\\), \
\\(^\\)], OverscriptBox[\\(B\\), \
\\(^\\)]]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) = \
\"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "5"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "5"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "5"}]}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "5"}]}]], "[", "v", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "5"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "5"}]}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"7", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "3"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "3"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "3"}]}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "3"}]}]], "[", "v", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "3"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "3"}]}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "1"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "1"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}]], "[", "v", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"-", "1"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{"1", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", "1"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "1"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["f", "1"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "1"}]], "[", "v", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", "1"], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "1"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"7", " ", 
      TemplateBox[{RowBox[{"3", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", "3"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "3"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["f", "3"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "3"}]], "[", "v", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", "3"], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "3"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      TemplateBox[{RowBox[{"5", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", "5"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "5"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["f", "5"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "5"}]], "[", "v", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["f", "5"], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"0", ",", "5"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}],
  SequenceForm[
  "Eq.(3.18)  \!\(\*SubscriptBox[OverscriptBox[\(Q\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\
\"Ket\"]\) = ", 
   Rational[1, 2] ((-3) 
     Ket[-5 + $CellContext`v] (
      Subscript[$CellContext`f, -5][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -5][-1 + $CellContext`v] - 2 
      Subscript[$CellContext`f, -5][$CellContext`v] 
      Subscript[$CellContext`M, 0, -5][$CellContext`v] + 
      Subscript[$CellContext`f, -5][1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -5][1 + $CellContext`v]) + 
    7 Ket[-3 + $CellContext`v] (
      Subscript[$CellContext`f, -3][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -3][-1 + $CellContext`v] - 2 
      Subscript[$CellContext`f, -3][$CellContext`v] 
      Subscript[$CellContext`M, 0, -3][$CellContext`v] + 
      Subscript[$CellContext`f, -3][1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, -3][1 + $CellContext`v]) - 6 
    Ket[-1 + $CellContext`v] (
     Subscript[$CellContext`f, -1][-1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, -1][-1 + $CellContext`v] - 2 
     Subscript[$CellContext`f, -1][$CellContext`v] 
     Subscript[$CellContext`M, 0, -1][$CellContext`v] + 
     Subscript[$CellContext`f, -1][1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, -1][1 + $CellContext`v]) - 6 
    Ket[1 + $CellContext`v] (
     Subscript[$CellContext`f, 1][-1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, 1][-1 + $CellContext`v] - 2 
     Subscript[$CellContext`f, 1][$CellContext`v] 
     Subscript[$CellContext`M, 0, 1][$CellContext`v] + 
     Subscript[$CellContext`f, 1][1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, 1][1 + $CellContext`v]) + 
    7 Ket[3 + $CellContext`v] (
      Subscript[$CellContext`f, 3][-1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, 3][-1 + $CellContext`v] - 2 
      Subscript[$CellContext`f, 3][$CellContext`v] 
      Subscript[$CellContext`M, 0, 3][$CellContext`v] + 
      Subscript[$CellContext`f, 3][1 + $CellContext`v] 
       Subscript[$CellContext`M, 0, 3][1 + $CellContext`v]) - 3 
    Ket[5 + $CellContext`v] (
     Subscript[$CellContext`f, 5][-1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, 5][-1 + $CellContext`v] - 2 
     Subscript[$CellContext`f, 5][$CellContext`v] 
     Subscript[$CellContext`M, 0, 5][$CellContext`v] + 
     Subscript[$CellContext`f, 5][1 + $CellContext`v] 
      Subscript[$CellContext`M, 0, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880540007083*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805400090847`*^9}],

Cell[BoxData["\<\"Eqs.(3.17)-(3.20)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805400090847`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880540010085*^9}],

Cell[BoxData["\<\"Then one can set:\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880540011086*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq.(3.17)  \\!\\(\\*SubscriptBox[OverscriptBox[\\(O\\), \
\\(^\\)], OverscriptBox[\\(B\\), \
\\(^\\)]]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) = \
\[InvisibleSpace]\\!\\(\\*TagBox[FractionBox[\\\"1\\\", \\n  \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]],\\n HoldForm]\\) \
\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(k \[Element] {\\(-5\\), \\(-3\\), \
\[CenterEllipsis], 5}\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(\
\[LeftBracketingBar]k\[RightBracketingBar]\\)]\\)(\\!\\(\\*SubscriptBox[\\(M\\\
), \\(0, k\\)]\\)[v-1] \\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v-1]-\\!\\(\
\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v+1] \\!\\(\\*SubscriptBox[\\(f\\), \
\\(k\\)]\\)[v+1]) \\!\\(\\*TemplateBox[{RowBox[{\\\"v\\\", \\\"+\\\", \\\"k\\\
\"}]},\\n\\\"Ket\\\"]\\) \[Congruent] \
\[InvisibleSpace]\\!\\(\\*TagBox[FractionBox[\\\"1\\\", \\n  \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]],\\n HoldForm]\\) \
\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(k \[Element] {\\(-5\\), \\(-3\\), \
\[CenterEllipsis], 5}\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(\
\[LeftBracketingBar]k\[RightBracketingBar]\\)]\\) \
\\!\\(\\*SubscriptBox[\\(F\\), \\(k\\)]\\)[v] \
\\!\\(\\*TemplateBox[{RowBox[{\\\"v\\\", \\\"+\\\", \\\"k\\\"}]},\\n\\\"Ket\\\
\"]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "5"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["F", 
        RowBox[{"-", "5"}]], "[", "v", "]"}]}], "-", 
     RowBox[{"7", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "3"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["F", 
        RowBox[{"-", "3"}]], "[", "v", "]"}]}], "+", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "1"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["F", 
        RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{"1", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["F", "1"], "[", "v", "]"}]}], "-", 
     RowBox[{"7", " ", 
      TemplateBox[{RowBox[{"3", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["F", "3"], "[", "v", "]"}]}], "+", 
     RowBox[{"3", " ", 
      TemplateBox[{RowBox[{"5", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}],
  SequenceForm[
  "Eq.(3.17)  \!\(\*SubscriptBox[OverscriptBox[\(O\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\
\"Ket\"]\) = \[InvisibleSpace]\!\(\*TagBox[FractionBox[\"1\", \n  RowBox[{\"2\
\", \" \", \"\[ImaginaryI]\"}]],\n HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \
\(k \[Element] {\(-5\), \(-3\), \[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\
\(\[Lambda]\), \
\(\[LeftBracketingBar]k\[RightBracketingBar]\)]\)(\!\(\*SubscriptBox[\(M\), \
\(0, k\)]\)[v-1] \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v-1]-\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v+1] \
\!\(\*SubscriptBox[\(f\), \(k\)]\)[v+1]) \!\(\*TemplateBox[{RowBox[{\"v\", \
\"+\", \"k\"}]},\n\"Ket\"]\) \[Congruent] \
\[InvisibleSpace]\!\(\*TagBox[FractionBox[\"1\", \n  RowBox[{\"2\", \" \", \"\
\[ImaginaryI]\"}]],\n HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \
\[Element] {\(-5\), \(-3\), \[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\
\[Lambda]\), \(\[LeftBracketingBar]k\[RightBracketingBar]\)]\) \
\!\(\*SubscriptBox[\(F\), \(k\)]\)[v] \!\(\*TemplateBox[{RowBox[{\"v\", \
\"+\", \"k\"}]},\n\"Ket\"]\) = ", Complex[0, 
     Rational[-1, 2]] (
    3 Ket[-5 + $CellContext`v] Subscript[$CellContext`F, -5][$CellContext`v] - 
    7 Ket[-3 + $CellContext`v] Subscript[$CellContext`F, -3][$CellContext`v] + 
    6 Ket[-1 + $CellContext`v] Subscript[$CellContext`F, -1][$CellContext`v] + 
    6 Ket[1 + $CellContext`v] Subscript[$CellContext`F, 1][$CellContext`v] - 
    7 Ket[3 + $CellContext`v] Subscript[$CellContext`F, 3][$CellContext`v] + 
    3 Ket[5 + $CellContext`v] Subscript[$CellContext`F, 5][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880540015089*^9}],

Cell[BoxData["\<\"Eq.(3.19)  where \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\) \[Congruent] 3, \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(3\\)]\\) \[Congruent] -7, \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(1\\)]\\) \[Congruent] 6, and \\!\\(\\*SubsuperscriptBox[\\(F\\), \\(k\\), \
\\(1\\)]\\)[v] \[Congruent] \\!\\(\\*SubscriptBox[\\(F\\), \\(k\\)]\\)[v] \
\[Congruent] \\!\\(\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v-1] \
\\!\\(\\*SubscriptBox[\\(f\\), \
\\(k\\)]\\)[v-1]-\\!\\(\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v+1] \
\\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v+1]\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805400170903`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eq.(3.18)  \\!\\(\\*SubscriptBox[OverscriptBox[\\(Q\\), \
\\(^\\)], OverscriptBox[\\(B\\), \
\\(^\\)]]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) = \
\[InvisibleSpace]\\!\\(\\*TagBox[\\n RowBox[{\\\"-\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}],\\n HoldForm]\\) \
\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(k \[Element] {\\(-5\\), \\(-3\\), \
\[CenterEllipsis], 5}\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(\
\[LeftBracketingBar]k\[RightBracketingBar]\\)]\\)(\\!\\(\\*SubscriptBox[\\(M\\\
), \\(0, k\\)]\\)[v-1] \\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v-1]-2 \
\\!\\(\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v] \
\\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v]+\\!\\(\\*SubscriptBox[\\(M\\), \
\\(0, k\\)]\\)[v+1] \\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v+1]) \
\\!\\(\\*TemplateBox[{RowBox[{\\\"v\\\", \\\"+\\\", \\\"k\\\"}]},\\n\\\"Ket\\\
\"]\\) \[Congruent] \[InvisibleSpace]\\!\\(\\*TagBox[\\n RowBox[{\\\"-\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}],\\n HoldForm]\\) \
\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(k \[Element] {\\(-5\\), \\(-3\\), \
\[CenterEllipsis], 5}\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(\
\[LeftBracketingBar]k\[RightBracketingBar]\\)]\\) \
\\!\\(\\*SubscriptBox[\\(S\\), \\(k\\)]\\)[v] \
\\!\\(\\*TemplateBox[{RowBox[{\\\"v\\\", \\\"+\\\", \\\"k\\\"}]},\\n\\\"Ket\\\
\"]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "5"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["S", 
        RowBox[{"-", "5"}]], "[", "v", "]"}]}], "+", 
     RowBox[{"7", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "3"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["S", 
        RowBox[{"-", "3"}]], "[", "v", "]"}]}], "-", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{
          RowBox[{"-", "1"}], "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["S", 
        RowBox[{"-", "1"}]], "[", "v", "]"}]}], "-", 
     RowBox[{"6", " ", 
      TemplateBox[{RowBox[{"1", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["S", "1"], "[", "v", "]"}]}], "+", 
     RowBox[{"7", " ", 
      TemplateBox[{RowBox[{"3", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["S", "3"], "[", "v", "]"}]}], "-", 
     RowBox[{"3", " ", 
      TemplateBox[{RowBox[{"5", "+", "v"}]},
       "Ket"], " ", 
      RowBox[{
       SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}],
  SequenceForm[
  "Eq.(3.18)  \!\(\*SubscriptBox[OverscriptBox[\(Q\), \(^\)], \
OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\
\"Ket\"]\) = \[InvisibleSpace]\!\(\*TagBox[\n RowBox[{\"-\", \
FractionBox[\"1\", \"2\"]}],\n HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \
\[Element] {\(-5\), \(-3\), \[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\
\[Lambda]\), \
\(\[LeftBracketingBar]k\[RightBracketingBar]\)]\)(\!\(\*SubscriptBox[\(M\), \
\(0, k\)]\)[v-1] \!\(\*SubscriptBox[\(f\), \(k\)]\)[v-1]-2 \
\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v] \!\(\*SubscriptBox[\(f\), \
\(k\)]\)[v]+\!\(\*SubscriptBox[\(M\), \(0, k\)]\)[v+1] \!\(\*SubscriptBox[\(f\
\), \(k\)]\)[v+1]) \!\(\*TemplateBox[{RowBox[{\"v\", \"+\", \"k\"}]},\n\
\"Ket\"]\) \[Congruent] \[InvisibleSpace]\!\(\*TagBox[\n RowBox[{\"-\", \
FractionBox[\"1\", \"2\"]}],\n HoldForm]\) \!\(\*SubscriptBox[\(\[Sum]\), \(k \
\[Element] {\(-5\), \(-3\), \[CenterEllipsis], 5}\)]\)\!\(\*SubscriptBox[\(\
\[Lambda]\), \(\[LeftBracketingBar]k\[RightBracketingBar]\)]\) \
\!\(\*SubscriptBox[\(S\), \(k\)]\)[v] \!\(\*TemplateBox[{RowBox[{\"v\", \
\"+\", \"k\"}]},\n\"Ket\"]\) = ", 
   Rational[1, 2] ((-3) Ket[-5 + $CellContext`v] 
     Subscript[$CellContext`S, -5][$CellContext`v] + 
    7 Ket[-3 + $CellContext`v] Subscript[$CellContext`S, -3][$CellContext`v] - 
    6 Ket[-1 + $CellContext`v] Subscript[$CellContext`S, -1][$CellContext`v] - 
    6 Ket[1 + $CellContext`v] Subscript[$CellContext`S, 1][$CellContext`v] + 
    7 Ket[3 + $CellContext`v] Subscript[$CellContext`S, 3][$CellContext`v] - 
    3 Ket[5 + $CellContext`v] Subscript[$CellContext`S, 5][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805400190916`*^9}],

Cell[BoxData["\<\"Eq.(3.20)  where \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\) \[Congruent] 3, \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(3\\)]\\) \[Congruent] -7, \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(1\\)]\\) \[Congruent] 6, and \\!\\(\\*SubsuperscriptBox[\\(F\\), \\(k\\), \
\\(2\\)]\\)[v] \[Congruent] \\!\\(\\*SubscriptBox[\\(S\\), \\(k\\)]\\)[v] \
\[Congruent] \\!\\(\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v-1] \
\\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v-1]-2 \
\\!\\(\\*SubscriptBox[\\(M\\), \\(0, k\\)]\\)[v] \
\\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v]+\\!\\(\\*SubscriptBox[\\(M\\), \
\\(0, k\\)]\\)[v+1] \\!\\(\\*SubscriptBox[\\(f\\), \\(k\\)]\\)[v+1]\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805400210934`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880540022094*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \
\\(L\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\[Congruent] \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\[ScriptCapitalH]\\), \\(^\\)], \
\\(grav\\), \\(L, \
1\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\)+\\!\\(\
\\*SubsuperscriptBox[OverscriptBox[\\(\[ScriptCapitalH]\\), \\(^\\)], \\(grav\
\\), \\(L, \
2\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\:ff1a\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880540022094*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805400230947`*^9}],

Cell[BoxData["\<\"The programme yields\:ff1a\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805400240946`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\[ScriptCapitalH]\\\
), \\(^\\)], \\(grav\\), \\(L, \
1\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) = \\!\
\\(\\*FractionBox[SqrtBox[\\(\[CapitalDelta]\\)], \\(\\(\\(24\\)\\(*\\)\\) | \
\[Gamma] | \\(\\(*\\)\\*SuperscriptBox[\\(\[Gamma]\\), \\(2\\)]\\(*\\)\\(\
\[HBar]\\)\\)\\)]\\)* \\!\\(\\*SubscriptBox[OverscriptBox[\\(O\\), \\(^\\)], \
OverscriptBox[\\(B\\), \
\\(^\\)]]\\)\[CenterDot]\[LeftBracketingBar]\\!\\(\\*OverscriptBox[\\(v\\), \
\\(^\\)]\\)\[RightBracketingBar]\[CenterDot]\\!\\(\\*SubscriptBox[\
OverscriptBox[\\(O\\), \\(^\\)], OverscriptBox[\\(B\\), \\(^\\)]]\\)\
\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\)  = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]], 
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["9", "4"]}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "10"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "5"}]], "[", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "5"}]], "[", "v", "]"}]}], "+", 
       RowBox[{
        FractionBox["21", "4"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "8"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", "v", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "6"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "49"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", "v", "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "1"}]], "[", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "5"}]], "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "1"}]], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "4"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", "v", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "1"], "[", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "5"}]], "[", 
               RowBox[{"1", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "1"], "[", "v", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "2"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "1"], "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "3"}]], "[", 
               RowBox[{"1", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "1"], "[", "v", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "3"], "[", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "5"}]], "[", 
               RowBox[{"3", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "3"], "[", "v", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        TemplateBox[{"v"},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "36"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"36", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{"1", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}]}], "-", 
          RowBox[{"49", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"49", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        TemplateBox[{RowBox[{"2", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"1", "+", "v"}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "3"], "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "1"}]], "[", 
               RowBox[{"3", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "3"], "[", "v", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "5"], "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "3"}]], "[", 
               RowBox[{"5", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        TemplateBox[{RowBox[{"4", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{"1", "+", "v"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "5"], "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", 
                RowBox[{"-", "1"}]], "[", 
               RowBox[{"5", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        TemplateBox[{RowBox[{"6", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "49"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{"3", "+", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", "1"], "[", 
               RowBox[{"5", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["F", "5"], "[", 
               RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["21", "4"], " ", 
        TemplateBox[{RowBox[{"8", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "4"], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        TemplateBox[{RowBox[{"10", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", 
         RowBox[{"5", "+", "v"}], "]"}]}]}], ")"}]}]}]}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(L, 1\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) = \
\!\(\*FractionBox[SqrtBox[\(\[CapitalDelta]\)], \(\(\(24\)\(*\)\) | \[Gamma] \
| \(\(*\)\*SuperscriptBox[\(\[Gamma]\), \(2\)]\(*\)\(\[HBar]\)\)\)]\)* \
\!\(\*SubscriptBox[OverscriptBox[\(O\), \(^\)], OverscriptBox[\(B\), \
\(^\)]]\)\[CenterDot]\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]\[CenterDot]\!\(\*SubscriptBox[OverscriptBox[\(O\), \
\(^\)], OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\
\"Ket\"]\)  = ", 
   Rational[1, 24] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    Rational[-9, 4] BracketingBar[-5 + $CellContext`v] 
     Ket[-10 + $CellContext`v] 
     Subscript[$CellContext`F, -5][-5 + $CellContext`v] 
     Subscript[$CellContext`F, -5][$CellContext`v] + 
    Rational[21, 4] 
     Ket[-8 + $CellContext`v] (
      BracketingBar[-5 + $CellContext`v] 
       Subscript[$CellContext`F, -5][$CellContext`v] 
       Subscript[$CellContext`F, -3][-5 + $CellContext`v] + 
      BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`F, -5][-3 + $CellContext`v] 
       Subscript[$CellContext`F, -3][$CellContext`v]) + 
    Rational[1, 4] 
     Ket[-6 + $CellContext`v] ((-49) BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`F, -3][-3 + $CellContext`v] 
       Subscript[$CellContext`F, -3][$CellContext`v] - 
      18 (BracketingBar[-5 + $CellContext`v] 
        Subscript[$CellContext`F, -5][$CellContext`v] 
        Subscript[$CellContext`F, -1][-5 + $CellContext`v] + 
       BracketingBar[-1 + $CellContext`v] 
        Subscript[$CellContext`F, -5][-1 + $CellContext`v] 
        Subscript[$CellContext`F, -1][$CellContext`v])) + 
    Rational[3, 2] 
     Ket[-4 + $CellContext`v] (
      7 BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`F, -3][$CellContext`v] 
       Subscript[$CellContext`F, -1][-3 + $CellContext`v] + 
      7 BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`F, -3][-1 + $CellContext`v] 
       Subscript[$CellContext`F, -1][$CellContext`v] - 
      3 (BracketingBar[-5 + $CellContext`v] 
        Subscript[$CellContext`F, -5][$CellContext`v] 
        Subscript[$CellContext`F, 1][-5 + $CellContext`v] + 
       BracketingBar[1 + $CellContext`v] 
        Subscript[$CellContext`F, -5][1 + $CellContext`v] 
        Subscript[$CellContext`F, 1][$CellContext`v])) + 
    Rational[3, 4] 
     Ket[-2 + $CellContext`v] ((-12) BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`F, -1][-1 + $CellContext`v] 
       Subscript[$CellContext`F, -1][$CellContext`v] + 
      7 (2 BracketingBar[-3 + $CellContext`v] 
         Subscript[$CellContext`F, -3][$CellContext`v] 
         Subscript[$CellContext`F, 1][-3 + $CellContext`v] + 
        2 BracketingBar[1 + $CellContext`v] 
         Subscript[$CellContext`F, -3][1 + $CellContext`v] 
         Subscript[$CellContext`F, 1][$CellContext`v] + 
        BracketingBar[-5 + $CellContext`v] 
         Subscript[$CellContext`F, -5][$CellContext`v] 
         Subscript[$CellContext`F, 3][-5 + $CellContext`v] + 
        BracketingBar[3 + $CellContext`v] 
         Subscript[$CellContext`F, -5][3 + $CellContext`v] 
         Subscript[$CellContext`F, 3][$CellContext`v])) + 
    Rational[1, 4] 
     Ket[$CellContext`v] ((-36) BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`F, -1][$CellContext`v] 
       Subscript[$CellContext`F, 1][-1 + $CellContext`v] - 36 
      BracketingBar[1 + $CellContext`v] 
      Subscript[$CellContext`F, -1][1 + $CellContext`v] 
      Subscript[$CellContext`F, 1][$CellContext`v] - 49 
      BracketingBar[-3 + $CellContext`v] 
      Subscript[$CellContext`F, -3][$CellContext`v] 
      Subscript[$CellContext`F, 3][-3 + $CellContext`v] - 49 
      BracketingBar[3 + $CellContext`v] 
      Subscript[$CellContext`F, -3][3 + $CellContext`v] 
      Subscript[$CellContext`F, 3][$CellContext`v] - 9 
      BracketingBar[-5 + $CellContext`v] 
      Subscript[$CellContext`F, -5][$CellContext`v] 
      Subscript[$CellContext`F, 5][-5 + $CellContext`v] - 9 
      BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`F, -5][5 + $CellContext`v] 
      Subscript[$CellContext`F, 5][$CellContext`v]) + 
    Rational[3, 4] 
     Ket[2 + $CellContext`v] ((-12) BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`F, 1][$CellContext`v] 
       Subscript[$CellContext`F, 1][1 + $CellContext`v] + 
      7 (2 BracketingBar[-1 + $CellContext`v] 
         Subscript[$CellContext`F, -1][$CellContext`v] 
         Subscript[$CellContext`F, 3][-1 + $CellContext`v] + 
        2 BracketingBar[3 + $CellContext`v] 
         Subscript[$CellContext`F, -1][3 + $CellContext`v] 
         Subscript[$CellContext`F, 3][$CellContext`v] + 
        BracketingBar[-3 + $CellContext`v] 
         Subscript[$CellContext`F, -3][$CellContext`v] 
         Subscript[$CellContext`F, 5][-3 + $CellContext`v] + 
        BracketingBar[5 + $CellContext`v] 
         Subscript[$CellContext`F, -3][5 + $CellContext`v] 
         Subscript[$CellContext`F, 5][$CellContext`v])) + 
    Rational[3, 2] 
     Ket[4 + $CellContext`v] (
      7 BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`F, 1][3 + $CellContext`v] 
       Subscript[$CellContext`F, 3][$CellContext`v] + 
      7 BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`F, 1][$CellContext`v] 
       Subscript[$CellContext`F, 3][1 + $CellContext`v] - 
      3 (BracketingBar[-1 + $CellContext`v] 
        Subscript[$CellContext`F, -1][$CellContext`v] 
        Subscript[$CellContext`F, 5][-1 + $CellContext`v] + 
       BracketingBar[5 + $CellContext`v] 
        Subscript[$CellContext`F, -1][5 + $CellContext`v] 
        Subscript[$CellContext`F, 5][$CellContext`v])) + 
    Rational[1, 4] 
     Ket[6 + $CellContext`v] ((-49) BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`F, 3][$CellContext`v] 
       Subscript[$CellContext`F, 3][3 + $CellContext`v] - 
      18 (BracketingBar[5 + $CellContext`v] 
        Subscript[$CellContext`F, 1][5 + $CellContext`v] 
        Subscript[$CellContext`F, 5][$CellContext`v] + 
       BracketingBar[1 + $CellContext`v] 
        Subscript[$CellContext`F, 1][$CellContext`v] 
        Subscript[$CellContext`F, 5][1 + $CellContext`v])) + 
    Rational[21, 4] 
     Ket[8 + $CellContext`v] (
      BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`F, 3][5 + $CellContext`v] 
       Subscript[$CellContext`F, 5][$CellContext`v] + 
      BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`F, 3][$CellContext`v] 
       Subscript[$CellContext`F, 5][3 + $CellContext`v]) + 
    Rational[-9, 4] BracketingBar[5 + $CellContext`v] 
     Ket[10 + $CellContext`v] Subscript[$CellContext`F, 5][$CellContext`v] 
     Subscript[$CellContext`F, 5][5 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805405535345`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\[ScriptCapitalH]\\\
), \\(^\\)], \\(grav\\), \\(L, \
2\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) = \
-\\!\\(\\*FractionBox[SqrtBox[\\(\[CapitalDelta]\\)], \
\\(\\(\\(24\\)\\(*\\)\\) | \[Gamma] | \\(\\(*\\)\\*SuperscriptBox[\\(\[Gamma]\
\\), \\(2\\)]\\(*\\)\\(\[HBar]\\)\\)\\)]\\)* \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(Q\\), \\(^\\)], OverscriptBox[\\(B\\), \
\\(^\\)]]\\)\[CenterDot]\[LeftBracketingBar]\\!\\(\\*OverscriptBox[\\(v\\), \
\\(^\\)]\\)\[RightBracketingBar]\[CenterDot]\\!\\(\\*SubscriptBox[\
OverscriptBox[\\(Q\\), \\(^\\)], OverscriptBox[\\(B\\), \\(^\\)]]\\)\
\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\)  = \"\>", 
   "\[InvisibleSpace]", "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]], 
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "10"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "5"}]], "[", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "5"}]], "[", "v", "]"}]}], "-", 
       RowBox[{
        FractionBox["21", "4"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "8"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", "v", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "6"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"49", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", "v", "]"}]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "1"}]], "[", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "5"}]], "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "1"}]], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "4"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{"1", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", "v", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        TemplateBox[{RowBox[{
            RowBox[{"-", "2"}], "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "1"], "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "3"}]], "[", 
               RowBox[{"1", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "1"], "[", "v", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "3"], "[", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "5"}]], "[", 
               RowBox[{"3", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "3"], "[", "v", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        TemplateBox[{"v"},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{"1", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", "v", "]"}]}], "+", 
          RowBox[{"49", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"49", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        TemplateBox[{RowBox[{"4", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{"1", "+", "v"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        TemplateBox[{RowBox[{"2", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{"1", "+", "v"}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "3"], "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "1"}]], "[", 
               RowBox[{"3", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "3"], "[", "v", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], 
              " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "5"], "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["S", 
                RowBox[{"-", "3"}]], "[", 
               RowBox[{"5", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        TemplateBox[{RowBox[{"6", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"49", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{"3", "+", "v"}], "]"}]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["S", "1"], "[", 
               RowBox[{"5", "+", "v"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[LeftBracketingBar]", 
               RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
              RowBox[{
               SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
              RowBox[{
               SubscriptBox["S", "5"], "[", 
               RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["21", "4"], " ", 
        TemplateBox[{RowBox[{"8", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", 
            RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["9", "4"], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        TemplateBox[{RowBox[{"10", "+", "v"}]},
         "Ket"], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", 
         RowBox[{"5", "+", "v"}], "]"}]}]}], ")"}]}]}]}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalH]\), \(^\)], \
\(grav\), \(L, 2\)]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\"Ket\"]\) = -\!\
\(\*FractionBox[SqrtBox[\(\[CapitalDelta]\)], \(\(\(24\)\(*\)\) | \[Gamma] | \
\(\(*\)\*SuperscriptBox[\(\[Gamma]\), \(2\)]\(*\)\(\[HBar]\)\)\)]\)* \
\!\(\*SubscriptBox[OverscriptBox[\(Q\), \(^\)], OverscriptBox[\(B\), \
\(^\)]]\)\[CenterDot]\[LeftBracketingBar]\!\(\*OverscriptBox[\(v\), \(^\)]\)\
\[RightBracketingBar]\[CenterDot]\!\(\*SubscriptBox[OverscriptBox[\(Q\), \
\(^\)], OverscriptBox[\(B\), \(^\)]]\)\[CenterDot]\!\(\*TemplateBox[{\"v\"},\n\
\"Ket\"]\)  = ", 
   Rational[-1, 24] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    Rational[9, 4] BracketingBar[-5 + $CellContext`v] 
     Ket[-10 + $CellContext`v] 
     Subscript[$CellContext`S, -5][-5 + $CellContext`v] 
     Subscript[$CellContext`S, -5][$CellContext`v] + 
    Rational[-21, 4] 
     Ket[-8 + $CellContext`v] (
      BracketingBar[-5 + $CellContext`v] 
       Subscript[$CellContext`S, -5][$CellContext`v] 
       Subscript[$CellContext`S, -3][-5 + $CellContext`v] + 
      BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`S, -5][-3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][$CellContext`v]) + 
    Rational[1, 4] 
     Ket[-6 + $CellContext`v] (
      49 BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][-3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][$CellContext`v] + 
      18 (BracketingBar[-5 + $CellContext`v] 
         Subscript[$CellContext`S, -5][$CellContext`v] 
         Subscript[$CellContext`S, -1][-5 + $CellContext`v] + 
        BracketingBar[-1 + $CellContext`v] 
         Subscript[$CellContext`S, -5][-1 + $CellContext`v] 
         Subscript[$CellContext`S, -1][$CellContext`v])) + 
    Rational[3, 2] 
     Ket[-4 + $CellContext`v] ((-7) BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][$CellContext`v] 
       Subscript[$CellContext`S, -1][-3 + $CellContext`v] - 7 
      BracketingBar[-1 + $CellContext`v] 
      Subscript[$CellContext`S, -3][-1 + $CellContext`v] 
      Subscript[$CellContext`S, -1][$CellContext`v] + 
      3 BracketingBar[-5 + $CellContext`v] 
       Subscript[$CellContext`S, -5][$CellContext`v] 
       Subscript[$CellContext`S, 1][-5 + $CellContext`v] + 
      3 BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`S, -5][1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][$CellContext`v]) + 
    Rational[-3, 4] 
     Ket[-2 + $CellContext`v] ((-12) BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`S, -1][-1 + $CellContext`v] 
       Subscript[$CellContext`S, -1][$CellContext`v] + 
      7 (2 BracketingBar[-3 + $CellContext`v] 
         Subscript[$CellContext`S, -3][$CellContext`v] 
         Subscript[$CellContext`S, 1][-3 + $CellContext`v] + 
        2 BracketingBar[1 + $CellContext`v] 
         Subscript[$CellContext`S, -3][1 + $CellContext`v] 
         Subscript[$CellContext`S, 1][$CellContext`v] + 
        BracketingBar[-5 + $CellContext`v] 
         Subscript[$CellContext`S, -5][$CellContext`v] 
         Subscript[$CellContext`S, 3][-5 + $CellContext`v] + 
        BracketingBar[3 + $CellContext`v] 
         Subscript[$CellContext`S, -5][3 + $CellContext`v] 
         Subscript[$CellContext`S, 3][$CellContext`v])) + 
    Rational[1, 4] 
     Ket[$CellContext`v] (
      36 BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`S, -1][$CellContext`v] 
       Subscript[$CellContext`S, 1][-1 + $CellContext`v] + 
      36 BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`S, -1][1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][$CellContext`v] + 
      49 BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][$CellContext`v] 
       Subscript[$CellContext`S, 3][-3 + $CellContext`v] + 
      49 BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][3 + $CellContext`v] 
       Subscript[$CellContext`S, 3][$CellContext`v] + 
      9 BracketingBar[-5 + $CellContext`v] 
       Subscript[$CellContext`S, -5][$CellContext`v] 
       Subscript[$CellContext`S, 5][-5 + $CellContext`v] + 
      9 BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`S, -5][5 + $CellContext`v] 
       Subscript[$CellContext`S, 5][$CellContext`v]) + 
    Rational[3, 2] 
     Ket[4 + $CellContext`v] ((-7) BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`S, 1][3 + $CellContext`v] 
       Subscript[$CellContext`S, 3][$CellContext`v] - 7 
      BracketingBar[1 + $CellContext`v] 
      Subscript[$CellContext`S, 1][$CellContext`v] 
      Subscript[$CellContext`S, 3][1 + $CellContext`v] + 
      3 BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`S, -1][$CellContext`v] 
       Subscript[$CellContext`S, 5][-1 + $CellContext`v] + 
      3 BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`S, -1][5 + $CellContext`v] 
       Subscript[$CellContext`S, 5][$CellContext`v]) + 
    Rational[-3, 4] 
     Ket[2 + $CellContext`v] ((-12) BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][$CellContext`v] 
       Subscript[$CellContext`S, 1][1 + $CellContext`v] + 
      7 (2 BracketingBar[-1 + $CellContext`v] 
         Subscript[$CellContext`S, -1][$CellContext`v] 
         Subscript[$CellContext`S, 3][-1 + $CellContext`v] + 
        2 BracketingBar[3 + $CellContext`v] 
         Subscript[$CellContext`S, -1][3 + $CellContext`v] 
         Subscript[$CellContext`S, 3][$CellContext`v] + 
        BracketingBar[-3 + $CellContext`v] 
         Subscript[$CellContext`S, -3][$CellContext`v] 
         Subscript[$CellContext`S, 5][-3 + $CellContext`v] + 
        BracketingBar[5 + $CellContext`v] 
         Subscript[$CellContext`S, -3][5 + $CellContext`v] 
         Subscript[$CellContext`S, 5][$CellContext`v])) + 
    Rational[1, 4] 
     Ket[6 + $CellContext`v] (
      49 BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`S, 3][$CellContext`v] 
       Subscript[$CellContext`S, 3][3 + $CellContext`v] + 
      18 (BracketingBar[5 + $CellContext`v] 
         Subscript[$CellContext`S, 1][5 + $CellContext`v] 
         Subscript[$CellContext`S, 5][$CellContext`v] + 
        BracketingBar[1 + $CellContext`v] 
         Subscript[$CellContext`S, 1][$CellContext`v] 
         Subscript[$CellContext`S, 5][1 + $CellContext`v])) + 
    Rational[-21, 4] 
     Ket[8 + $CellContext`v] (
      BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`S, 3][5 + $CellContext`v] 
       Subscript[$CellContext`S, 5][$CellContext`v] + 
      BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`S, 3][$CellContext`v] 
       Subscript[$CellContext`S, 5][3 + $CellContext`v]) + 
    Rational[9, 4] BracketingBar[5 + $CellContext`v] Ket[10 + $CellContext`v] 
     Subscript[$CellContext`S, 5][$CellContext`v] 
     Subscript[$CellContext`S, 5][5 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541024948*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410309663`*^9}],

Cell[BoxData["\<\"Eq.(3.21)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410314546`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541031951*^9}],

Cell[BoxData["\<\"Then one can set:\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541032462*^9}],

Cell[BoxData["\<\"  \\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \\(L, \
1\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\[Congruent] \\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(m = \\(-10\\)\\), \
\\(10\\)]\\)\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(m\\)]\\)(v) \\!\\(\\*TemplateBox[{RowBox[{\\\"v\\\", \\\"+\\\", \
\\\"m\\\"}]},\\n\\\"Ket\\\"]\\)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410329638`*^9}],

Cell[BoxData["\<\"  \\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \\(L, \
2\\)]\\)\[CenterDot]\\!\\(\\*TemplateBox[{\\\"v\\\"},\\n\\\"Ket\\\"]\\) \
\[Congruent] \\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(m = \\(-10\\)\\), \
\\(10\\)]\\)\\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\), \\(~\\)], \
\\(m\\)]\\)(v) \\!\\(\\*TemplateBox[{RowBox[{\\\"v\\\", \\\"+\\\", \
\\\"m\\\"}]},\\n\\\"Ket\\\"]\\)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541033956*^9}],

Cell[BoxData["\<\"where \\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(m\\), \\(1\\)]\\)(v) \[Congruent] \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \\(m\\)]\\)(v) and \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \\(m\\), \
\\(2\\)]\\)(v) \[Congruent] \\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\), \\(~\
\\)], \\(m\\)]\\)(v) (running the programme)\:ff1a   \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541034964*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410359783`*^9}],

Cell[BoxData["\<\"Eq.(3.22)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410364532`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410369596`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "10"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["F", 
        RowBox[{"-", "5"}]], "[", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "v"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["F", 
        RowBox[{"-", "5"}]], "[", "v", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -10], "(v) = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[-5 + $CellContext`v] 
   Subscript[$CellContext`F, -5][-5 + $CellContext`v] 
   Subscript[$CellContext`F, -5][$CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410374537`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "8"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "5"}]], "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", "v", "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -8], "(v) = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[-5 + $CellContext`v] 
     Subscript[$CellContext`F, -5][$CellContext`v] 
     Subscript[$CellContext`F, -3][-5 + $CellContext`v] + 
    BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`F, -5][-3 + $CellContext`v] 
     Subscript[$CellContext`F, -3][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541038455*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "49"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", "v", "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -6], "(v) = ", 
   Rational[1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-49) BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`F, -3][-3 + $CellContext`v] 
     Subscript[$CellContext`F, -3][$CellContext`v] - 
    18 (BracketingBar[-5 + $CellContext`v] 
      Subscript[$CellContext`F, -5][$CellContext`v] 
      Subscript[$CellContext`F, -1][-5 + $CellContext`v] + 
     BracketingBar[-1 + $CellContext`v] 
      Subscript[$CellContext`F, -5][-1 + $CellContext`v] 
      Subscript[$CellContext`F, -1][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410394697`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "1"}]], "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "1"}]], "[", "v", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{"1", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -4], "(v) = ", 
   Rational[1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    7 BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`F, -3][$CellContext`v] 
     Subscript[$CellContext`F, -1][-3 + $CellContext`v] + 
    7 BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`F, -3][-1 + $CellContext`v] 
     Subscript[$CellContext`F, -1][$CellContext`v] - 
    3 (BracketingBar[-5 + $CellContext`v] 
      Subscript[$CellContext`F, -5][$CellContext`v] 
      Subscript[$CellContext`F, 1][-5 + $CellContext`v] + 
     BracketingBar[1 + $CellContext`v] 
      Subscript[$CellContext`F, -5][1 + $CellContext`v] 
      Subscript[$CellContext`F, 1][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410404706`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "1"}]], "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{"1", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -2], "(v) = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`F, -1][-1 + $CellContext`v] 
     Subscript[$CellContext`F, -1][$CellContext`v] + 
    7 (2 BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`F, -3][$CellContext`v] 
       Subscript[$CellContext`F, 1][-3 + $CellContext`v] + 
      2 BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`F, -3][1 + $CellContext`v] 
       Subscript[$CellContext`F, 1][$CellContext`v] + 
      BracketingBar[-5 + $CellContext`v] 
       Subscript[$CellContext`F, -5][$CellContext`v] 
       Subscript[$CellContext`F, 3][-5 + $CellContext`v] + 
      BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`F, -5][3 + $CellContext`v] 
       Subscript[$CellContext`F, 3][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410414715`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "0"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "36"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "1"}]], "[", 
         RowBox[{"1", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", "v", "]"}]}], "-", 
       RowBox[{"49", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
       RowBox[{"49", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "3"}]], "[", 
         RowBox[{"3", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"-", "5"}]], "[", 
         RowBox[{"5", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 0], "(v) = ", 
   Rational[1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-36) BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`F, -1][$CellContext`v] 
     Subscript[$CellContext`F, 1][-1 + $CellContext`v] - 36 
    BracketingBar[1 + $CellContext`v] 
    Subscript[$CellContext`F, -1][1 + $CellContext`v] 
    Subscript[$CellContext`F, 1][$CellContext`v] - 49 
    BracketingBar[-3 + $CellContext`v] 
    Subscript[$CellContext`F, -3][$CellContext`v] 
    Subscript[$CellContext`F, 3][-3 + $CellContext`v] - 49 
    BracketingBar[3 + $CellContext`v] 
    Subscript[$CellContext`F, -3][3 + $CellContext`v] 
    Subscript[$CellContext`F, 3][$CellContext`v] - 9 
    BracketingBar[-5 + $CellContext`v] 
    Subscript[$CellContext`F, -5][$CellContext`v] 
    Subscript[$CellContext`F, 5][-5 + $CellContext`v] - 9 
    BracketingBar[5 + $CellContext`v] 
    Subscript[$CellContext`F, -5][5 + $CellContext`v] 
    Subscript[$CellContext`F, 5][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541042473*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "2"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 2], "(v) = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][$CellContext`v] 
     Subscript[$CellContext`F, 1][1 + $CellContext`v] + 
    7 (2 BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`F, -1][$CellContext`v] 
       Subscript[$CellContext`F, 3][-1 + $CellContext`v] + 
      2 BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`F, -1][3 + $CellContext`v] 
       Subscript[$CellContext`F, 3][$CellContext`v] + 
      BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`F, -3][$CellContext`v] 
       Subscript[$CellContext`F, 5][-3 + $CellContext`v] + 
      BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`F, -3][5 + $CellContext`v] 
       Subscript[$CellContext`F, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410434675`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "4"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", 
         RowBox[{"3", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 4], "(v) = ", 
   Rational[1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    7 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 1][3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] + 
    7 BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][$CellContext`v] 
     Subscript[$CellContext`F, 3][1 + $CellContext`v] - 
    3 (BracketingBar[-1 + $CellContext`v] 
      Subscript[$CellContext`F, -1][$CellContext`v] 
      Subscript[$CellContext`F, 5][-1 + $CellContext`v] + 
     BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`F, -1][5 + $CellContext`v] 
      Subscript[$CellContext`F, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541044469*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "6"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "49"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 6], "(v) = ", 
   Rational[1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-49) BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] 
     Subscript[$CellContext`F, 3][3 + $CellContext`v] - 
    18 (BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`F, 1][5 + $CellContext`v] 
      Subscript[$CellContext`F, 5][$CellContext`v] + 
     BracketingBar[1 + $CellContext`v] 
      Subscript[$CellContext`F, 1][$CellContext`v] 
      Subscript[$CellContext`F, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410449696`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "8"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"5", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 8], "(v) = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`F, 3][5 + $CellContext`v] 
     Subscript[$CellContext`F, 5][$CellContext`v] + 
    BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] 
     Subscript[$CellContext`F, 5][3 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541046981*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "10"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["F", "5"], "[", "v", "]"}], " ", 
      RowBox[{
       SubscriptBox["F", "5"], "[", 
       RowBox[{"5", "+", "v"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 10], "(v) = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[5 + $CellContext`v] 
   Subscript[$CellContext`F, 5][$CellContext`v] 
   Subscript[$CellContext`F, 5][5 + $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541047973*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541047973*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "10"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["S", 
        RowBox[{"-", "5"}]], "[", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "v"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["S", 
        RowBox[{"-", "5"}]], "[", "v", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -10], "(v) = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[-5 + $CellContext`v] 
   Subscript[$CellContext`S, -5][-5 + $CellContext`v] 
   Subscript[$CellContext`S, -5][$CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541048974*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "8"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "3"}]], "[", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "5"}]], "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "3"}]], "[", "v", "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -8], "(v) = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[-5 + $CellContext`v] 
     Subscript[$CellContext`S, -5][$CellContext`v] 
     Subscript[$CellContext`S, -3][-5 + $CellContext`v] + 
    BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`S, -5][-3 + $CellContext`v] 
     Subscript[$CellContext`S, -3][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410499744`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "3"}]], "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "3"}]], "[", "v", "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", 
              RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
            RowBox[{
             SubscriptBox["S", 
              RowBox[{"-", "1"}]], "[", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", 
              RowBox[{"-", "5"}]], "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["S", 
              RowBox[{"-", "1"}]], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -6], "(v) = ", 
   Rational[-1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    49 BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`S, -3][-3 + $CellContext`v] 
     Subscript[$CellContext`S, -3][$CellContext`v] + 
    18 (BracketingBar[-5 + $CellContext`v] 
       Subscript[$CellContext`S, -5][$CellContext`v] 
       Subscript[$CellContext`S, -1][-5 + $CellContext`v] + 
      BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`S, -5][-1 + $CellContext`v] 
       Subscript[$CellContext`S, -1][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410499744`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "1"}]], "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "3"}]], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "5"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", "v", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -4], "(v) = ", 
   Rational[-1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-7) BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`S, -3][$CellContext`v] 
     Subscript[$CellContext`S, -1][-3 + $CellContext`v] - 7 
    BracketingBar[-1 + $CellContext`v] 
    Subscript[$CellContext`S, -3][-1 + $CellContext`v] 
    Subscript[$CellContext`S, -1][$CellContext`v] + 
    3 BracketingBar[-5 + $CellContext`v] 
     Subscript[$CellContext`S, -5][$CellContext`v] 
     Subscript[$CellContext`S, 1][-5 + $CellContext`v] + 
    3 BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`S, -5][1 + $CellContext`v] 
     Subscript[$CellContext`S, 1][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541050976*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "1"}]], "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{"-", "1"}]], "[", "v", "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{"1", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "5"}]], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -2], "(v) = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`S, -1][-1 + $CellContext`v] 
     Subscript[$CellContext`S, -1][$CellContext`v] + 
    7 (2 BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][$CellContext`v] 
       Subscript[$CellContext`S, 1][-3 + $CellContext`v] + 
      2 BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`S, -3][1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][$CellContext`v] + 
      BracketingBar[-5 + $CellContext`v] 
       Subscript[$CellContext`S, -5][$CellContext`v] 
       Subscript[$CellContext`S, 3][-5 + $CellContext`v] + 
      BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`S, -5][3 + $CellContext`v] 
       Subscript[$CellContext`S, 3][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541051976*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "0"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "1"}]], "[", 
          RowBox[{"1", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", "v", "]"}]}], "+", 
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "3"}]], "[", 
          RowBox[{"3", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", "v", "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "5"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "v"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "5"}]], "[", 
          RowBox[{"5", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 0], "(v) = ", 
   Rational[-1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    36 BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`S, -1][$CellContext`v] 
     Subscript[$CellContext`S, 1][-1 + $CellContext`v] + 
    36 BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`S, -1][1 + $CellContext`v] 
     Subscript[$CellContext`S, 1][$CellContext`v] + 
    49 BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`S, -3][$CellContext`v] 
     Subscript[$CellContext`S, 3][-3 + $CellContext`v] + 
    49 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, -3][3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] + 
    9 BracketingBar[-5 + $CellContext`v] 
     Subscript[$CellContext`S, -5][$CellContext`v] 
     Subscript[$CellContext`S, 5][-5 + $CellContext`v] + 
    9 BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`S, -5][5 + $CellContext`v] 
     Subscript[$CellContext`S, 5][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410529766`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "2"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "1"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "1"}]], "[", 
            RowBox[{"3", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", 
             RowBox[{"-", "3"}]], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 2], "(v) = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`S, 1][$CellContext`v] 
     Subscript[$CellContext`S, 1][1 + $CellContext`v] + 
    7 (2 BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`S, -1][$CellContext`v] 
       Subscript[$CellContext`S, 3][-1 + $CellContext`v] + 
      2 BracketingBar[3 + $CellContext`v] 
       Subscript[$CellContext`S, -1][3 + $CellContext`v] 
       Subscript[$CellContext`S, 3][$CellContext`v] + 
      BracketingBar[-3 + $CellContext`v] 
       Subscript[$CellContext`S, -3][$CellContext`v] 
       Subscript[$CellContext`S, 5][-3 + $CellContext`v] + 
      BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`S, -3][5 + $CellContext`v] 
       Subscript[$CellContext`S, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410539775`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "4"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{"3", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", "v", "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "1"}]], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"-", "1"}]], "[", 
          RowBox[{"5", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 4], "(v) = ", 
   Rational[-1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-7) BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 1][3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] - 7 
    BracketingBar[1 + $CellContext`v] 
    Subscript[$CellContext`S, 1][$CellContext`v] 
    Subscript[$CellContext`S, 3][1 + $CellContext`v] + 
    3 BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`S, -1][$CellContext`v] 
     Subscript[$CellContext`S, 5][-1 + $CellContext`v] + 
    3 BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`S, -1][5 + $CellContext`v] 
     Subscript[$CellContext`S, 5][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410549784`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "6"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", 
          RowBox[{"3", "+", "v"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", "1"], "[", 
             RowBox[{"5", "+", "v"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
            RowBox[{
             SubscriptBox["S", "5"], "[", 
             RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 6], "(v) = ", 
   Rational[-1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    49 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] 
     Subscript[$CellContext`S, 3][3 + $CellContext`v] + 
    18 (BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`S, 1][5 + $CellContext`v] 
       Subscript[$CellContext`S, 5][$CellContext`v] + 
      BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][$CellContext`v] 
       Subscript[$CellContext`S, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541055979*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "8"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "3"], "[", 
         RowBox[{"5", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 8], "(v) = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`S, 3][5 + $CellContext`v] 
     Subscript[$CellContext`S, 5][$CellContext`v] + 
    BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] 
     Subscript[$CellContext`S, 5][3 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541056979*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "10"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["S", "5"], "[", "v", "]"}], " ", 
      RowBox[{
       SubscriptBox["S", "5"], "[", 
       RowBox[{"5", "+", "v"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 10], "(v) = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[5 + $CellContext`v] 
   Subscript[$CellContext`S, 5][$CellContext`v] 
   Subscript[$CellContext`S, 5][5 + $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410579805`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410579805`*^9}],

Cell[BoxData["\<\"Eq. (3.26). Check the relation:   \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)(v) = \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\
\\), \\(~\\)], \\(-\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)(v+|k|), \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\), \\(~\\)], \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)(v)=\\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\)\
, \\(~\\)], \\(-\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)(v+|k|)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541058981*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541059982*^9}],

Cell[BoxData["\<\"The programme yields (using \\!\\(\\*SubscriptBox[\\(F\\), \
\\(-\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)(v)=-\\!\\(\\*SubscriptBox[\\(F\\), \\(\
\\(|\\)\\(k\\)\\(|\\)\\)]\\)(v-|k|))\:ff1a   \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541059982*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "10"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"10", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["F", "5"], "[", "v", "]"}], " ", 
      RowBox[{
       SubscriptBox["F", "5"], "[", 
       RowBox[{"5", "+", "v"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -10], "(", 10 + $CellContext`v, ") = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[5 + $CellContext`v] 
   Subscript[$CellContext`F, 5][$CellContext`v] 
   Subscript[$CellContext`F, 5][5 + $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541060982*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "8"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"8", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"5", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -8], "(", 8 + $CellContext`v, ") = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`F, 3][5 + $CellContext`v] 
     Subscript[$CellContext`F, 5][$CellContext`v] + 
    BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] 
     Subscript[$CellContext`F, 5][3 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541061983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"6", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "49"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -6], "(", 6 + $CellContext`v, ") = ", 
   Rational[1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-49) BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] 
     Subscript[$CellContext`F, 3][3 + $CellContext`v] - 
    18 (BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`F, 1][5 + $CellContext`v] 
      Subscript[$CellContext`F, 5][$CellContext`v] + 
     BracketingBar[1 + $CellContext`v] 
      Subscript[$CellContext`F, 1][$CellContext`v] 
      Subscript[$CellContext`F, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541062984*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"4", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", 
         RowBox[{"3", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}]}], 
           " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"4", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -4], "(", 4 + $CellContext`v, ") = ", 
   Rational[1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    7 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 1][3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] + 
    7 BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][$CellContext`v] 
     Subscript[$CellContext`F, 3][1 + $CellContext`v] - 
    3 (-BracketingBar[-1 + $CellContext`v] 
      Subscript[$CellContext`F, 1][-1 + $CellContext`v] 
      Subscript[$CellContext`F, 5][-1 + $CellContext`v] - 
     BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`F, 1][4 + $CellContext`v] 
     Subscript[$CellContext`F, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541062984*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"2", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], -2], "(", 2 + $CellContext`v, ") = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][$CellContext`v] 
     Subscript[$CellContext`F, 1][1 + $CellContext`v] + 
    7 ((-2) BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`F, 1][-1 + $CellContext`v] 
       Subscript[$CellContext`F, 3][-1 + $CellContext`v] - 2 
      BracketingBar[3 + $CellContext`v] 
      Subscript[$CellContext`F, 1][2 + $CellContext`v] 
      Subscript[$CellContext`F, 3][$CellContext`v] - 
      BracketingBar[-3 + $CellContext`v] 
      Subscript[$CellContext`F, 3][-3 + $CellContext`v] 
      Subscript[$CellContext`F, 5][-3 + $CellContext`v] - 
      BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`F, 3][2 + $CellContext`v] 
      Subscript[$CellContext`F, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410649853`*^9}],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410659857`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "0"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["F", "1"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], "2"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["F", "1"], "[", "v", "]"}], "2"]}], "+", 
       RowBox[{"49", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["F", "3"], "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "]"}], "2"]}], "+", 
       RowBox[{"49", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["F", "3"], "[", "v", "]"}], "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["F", "5"], "[", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "v"}], "]"}], "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["F", "5"], "[", "v", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 0], "(v) = ", 
   Rational[1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    36 BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][-1 + $CellContext`v]^2 + 
    36 BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][$CellContext`v]^2 + 
    49 BracketingBar[-3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][-3 + $CellContext`v]^2 + 
    49 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v]^2 + 
    9 BracketingBar[-5 + $CellContext`v] 
     Subscript[$CellContext`F, 5][-5 + $CellContext`v]^2 + 
    9 BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`F, 5][$CellContext`v]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541066985*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "2"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", "v", "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "3"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 2], "(v) = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][$CellContext`v] 
     Subscript[$CellContext`F, 1][1 + $CellContext`v] + 
    7 ((-2) BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`F, 1][-1 + $CellContext`v] 
       Subscript[$CellContext`F, 3][-1 + $CellContext`v] - 2 
      BracketingBar[3 + $CellContext`v] 
      Subscript[$CellContext`F, 1][2 + $CellContext`v] 
      Subscript[$CellContext`F, 3][$CellContext`v] - 
      BracketingBar[-3 + $CellContext`v] 
      Subscript[$CellContext`F, 3][-3 + $CellContext`v] 
      Subscript[$CellContext`F, 5][-3 + $CellContext`v] - 
      BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`F, 3][2 + $CellContext`v] 
      Subscript[$CellContext`F, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541066985*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "4"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", 
         RowBox[{"3", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}]}], 
           " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"4", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 4], "(v) = ", 
   Rational[1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    7 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 1][3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] + 
    7 BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`F, 1][$CellContext`v] 
     Subscript[$CellContext`F, 3][1 + $CellContext`v] - 
    3 (-BracketingBar[-1 + $CellContext`v] 
      Subscript[$CellContext`F, 1][-1 + $CellContext`v] 
      Subscript[$CellContext`F, 5][-1 + $CellContext`v] - 
     BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`F, 1][4 + $CellContext`v] 
     Subscript[$CellContext`F, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541067986*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "6"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "49"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", 
            RowBox[{"5", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["F", "1"], "[", "v", "]"}], " ", 
           RowBox[{
            SubscriptBox["F", "5"], "[", 
            RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 6], "(v) = ", 
   Rational[1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-49) BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] 
     Subscript[$CellContext`F, 3][3 + $CellContext`v] - 
    18 (BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`F, 1][5 + $CellContext`v] 
      Subscript[$CellContext`F, 5][$CellContext`v] + 
     BracketingBar[1 + $CellContext`v] 
      Subscript[$CellContext`F, 1][$CellContext`v] 
      Subscript[$CellContext`F, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541068987*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "8"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", 
         RowBox[{"5", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", "v", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["F", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["F", "5"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 8], "(v) = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`F, 3][5 + $CellContext`v] 
     Subscript[$CellContext`F, 5][$CellContext`v] + 
    BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`F, 3][$CellContext`v] 
     Subscript[$CellContext`F, 5][3 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410699873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["F", "~"], "10"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["F", "5"], "[", "v", "]"}], " ", 
      RowBox[{
       SubscriptBox["F", "5"], "[", 
       RowBox[{"5", "+", "v"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`F], 10], "(v) = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[5 + $CellContext`v] 
   Subscript[$CellContext`F, 5][$CellContext`v] 
   Subscript[$CellContext`F, 5][5 + $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541070988*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541070988*^9}],

Cell[BoxData["\<\"Hence\:ff1a \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)(v)=\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\)\
, \\(~\\)], \\(-\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)(v+|k|)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541071989*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410729895`*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410729895`*^9}],

Cell[BoxData["\<\"The programme yields (using \\!\\(\\*SubscriptBox[\\(S\\), \
\\(-\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)(v)=-\\!\\(\\*SubscriptBox[\\(S\\), \\(\
\\(|\\)\\(k\\)\\(|\\)\\)]\\)(v-|k|))\:ff1a   \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410739903`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "10"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"10", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["S", "5"], "[", "v", "]"}], " ", 
      RowBox[{
       SubscriptBox["S", "5"], "[", 
       RowBox[{"5", "+", "v"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -10], "(", 10 + $CellContext`v, ") = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[5 + $CellContext`v] 
   Subscript[$CellContext`S, 5][$CellContext`v] 
   Subscript[$CellContext`S, 5][5 + $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541074991*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "8"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"8", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "3"], "[", 
         RowBox[{"5", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -8], "(", 8 + $CellContext`v, ") = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`S, 3][5 + $CellContext`v] 
     Subscript[$CellContext`S, 5][$CellContext`v] + 
    BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] 
     Subscript[$CellContext`S, 5][3 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541074991*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"6", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", 
          RowBox[{"3", "+", "v"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", "1"], "[", 
             RowBox[{"5", "+", "v"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
            RowBox[{
             SubscriptBox["S", "5"], "[", 
             RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -6], "(", 6 + $CellContext`v, ") = ", 
   Rational[-1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    49 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] 
     Subscript[$CellContext`S, 3][3 + $CellContext`v] + 
    18 (BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`S, 1][5 + $CellContext`v] 
       Subscript[$CellContext`S, 5][$CellContext`v] + 
      BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][$CellContext`v] 
       Subscript[$CellContext`S, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410759916`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"4", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{"3", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", "v", "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{"4", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -4], "(", 4 + $CellContext`v, ") = ", 
   Rational[-1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-7) BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 1][3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] - 7 
    BracketingBar[1 + $CellContext`v] 
    Subscript[$CellContext`S, 1][$CellContext`v] 
    Subscript[$CellContext`S, 3][1 + $CellContext`v] - 3 
    BracketingBar[-1 + $CellContext`v] 
    Subscript[$CellContext`S, 1][-1 + $CellContext`v] 
    Subscript[$CellContext`S, 5][-1 + $CellContext`v] - 3 
    BracketingBar[5 + $CellContext`v] 
    Subscript[$CellContext`S, 1][4 + $CellContext`v] 
    Subscript[$CellContext`S, 5][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541076992*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\"(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"2", "+", "v"}], "\[InvisibleSpace]", "\<\") = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "1"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], -2], "(", 2 + $CellContext`v, ") = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`S, 1][$CellContext`v] 
     Subscript[$CellContext`S, 1][1 + $CellContext`v] + 
    7 ((-2) BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][-1 + $CellContext`v] 
       Subscript[$CellContext`S, 3][-1 + $CellContext`v] - 2 
      BracketingBar[3 + $CellContext`v] 
      Subscript[$CellContext`S, 1][2 + $CellContext`v] 
      Subscript[$CellContext`S, 3][$CellContext`v] - 
      BracketingBar[-3 + $CellContext`v] 
      Subscript[$CellContext`S, 3][-3 + $CellContext`v] 
      Subscript[$CellContext`S, 5][-3 + $CellContext`v] - 
      BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`S, 3][2 + $CellContext`v] 
      Subscript[$CellContext`S, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541077993*^9}],

Cell[BoxData["\<\"---------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541078994*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "0"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36"}], " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["S", "1"], "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], "]"}], "2"]}], "-", 
        RowBox[{"36", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["S", "1"], "[", "v", "]"}], "2"]}], "-", 
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["S", "3"], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "v"}], "]"}], "2"]}], "-", 
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["S", "3"], "[", "v", "]"}], "2"]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["S", "5"], "[", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "v"}], "]"}], "2"]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["S", "5"], "[", "v", "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 0], "(v) = ", 
   Rational[-1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-36) BracketingBar[-1 + $CellContext`v] 
     Subscript[$CellContext`S, 1][-1 + $CellContext`v]^2 - 36 
    BracketingBar[1 + $CellContext`v] 
    Subscript[$CellContext`S, 1][$CellContext`v]^2 - 49 
    BracketingBar[-3 + $CellContext`v] 
    Subscript[$CellContext`S, 3][-3 + $CellContext`v]^2 - 49 
    BracketingBar[3 + $CellContext`v] 
    Subscript[$CellContext`S, 3][$CellContext`v]^2 - 9 
    BracketingBar[-5 + $CellContext`v] 
    Subscript[$CellContext`S, 5][-5 + $CellContext`v]^2 - 9 
    BracketingBar[5 + $CellContext`v] 
    Subscript[$CellContext`S, 5][$CellContext`v]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541079994*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "2"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "1"], "[", 
         RowBox[{"1", "+", "v"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "1"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", "v", "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "v"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
           RowBox[{
            SubscriptBox["S", "3"], "[", 
            RowBox[{"2", "+", "v"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 2], "(v) = ", 
   Rational[1, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-12) BracketingBar[1 + $CellContext`v] 
     Subscript[$CellContext`S, 1][$CellContext`v] 
     Subscript[$CellContext`S, 1][1 + $CellContext`v] + 
    7 ((-2) BracketingBar[-1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][-1 + $CellContext`v] 
       Subscript[$CellContext`S, 3][-1 + $CellContext`v] - 2 
      BracketingBar[3 + $CellContext`v] 
      Subscript[$CellContext`S, 1][2 + $CellContext`v] 
      Subscript[$CellContext`S, 3][$CellContext`v] - 
      BracketingBar[-3 + $CellContext`v] 
      Subscript[$CellContext`S, 3][-3 + $CellContext`v] 
      Subscript[$CellContext`S, 5][-3 + $CellContext`v] - 
      BracketingBar[5 + $CellContext`v] 
      Subscript[$CellContext`S, 3][2 + $CellContext`v] 
      Subscript[$CellContext`S, 5][$CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541079994*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "4"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{"3", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", "v", "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", 
          RowBox[{"1", "+", "v"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "1"], "[", 
          RowBox[{"4", "+", "v"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "5"], "[", "v", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 4], "(v) = ", 
   Rational[-1, 16] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) ((-7) BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 1][3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] - 7 
    BracketingBar[1 + $CellContext`v] 
    Subscript[$CellContext`S, 1][$CellContext`v] 
    Subscript[$CellContext`S, 3][1 + $CellContext`v] - 3 
    BracketingBar[-1 + $CellContext`v] 
    Subscript[$CellContext`S, 1][-1 + $CellContext`v] 
    Subscript[$CellContext`S, 5][-1 + $CellContext`v] - 3 
    BracketingBar[5 + $CellContext`v] 
    Subscript[$CellContext`S, 1][4 + $CellContext`v] 
    Subscript[$CellContext`S, 5][$CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541080995*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "6"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"49", " ", 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
         RowBox[{
          SubscriptBox["S", "3"], "[", 
          RowBox[{"3", "+", "v"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", "1"], "[", 
             RowBox[{"5", "+", "v"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[LeftBracketingBar]", 
             RowBox[{"1", "+", "v"}], "\[RightBracketingBar]"}], " ", 
            RowBox[{
             SubscriptBox["S", "1"], "[", "v", "]"}], " ", 
            RowBox[{
             SubscriptBox["S", "5"], "[", 
             RowBox[{"1", "+", "v"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 6], "(v) = ", 
   Rational[-1, 96] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    49 BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] 
     Subscript[$CellContext`S, 3][3 + $CellContext`v] + 
    18 (BracketingBar[5 + $CellContext`v] 
       Subscript[$CellContext`S, 1][5 + $CellContext`v] 
       Subscript[$CellContext`S, 5][$CellContext`v] + 
      BracketingBar[1 + $CellContext`v] 
       Subscript[$CellContext`S, 1][$CellContext`v] 
       Subscript[$CellContext`S, 5][1 + $CellContext`v]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541081996*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "8"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"7", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "3"], "[", 
         RowBox[{"5", "+", "v"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", "v", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"3", "+", "v"}], "\[RightBracketingBar]"}], " ", 
        RowBox[{
         SubscriptBox["S", "3"], "[", "v", "]"}], " ", 
        RowBox[{
         SubscriptBox["S", "5"], "[", 
         RowBox[{"3", "+", "v"}], "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 8], "(v) = ", 
   Rational[7, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) 
   Abs[$CellContext`\[Gamma]]^(-1) (
    BracketingBar[5 + $CellContext`v] 
     Subscript[$CellContext`S, 3][5 + $CellContext`v] 
     Subscript[$CellContext`S, 5][$CellContext`v] + 
    BracketingBar[3 + $CellContext`v] 
     Subscript[$CellContext`S, 3][$CellContext`v] 
     Subscript[$CellContext`S, 5][3 + $CellContext`v])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410829964`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "10"], "\[InvisibleSpace]", "\<\"(v) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"5", "+", "v"}], "\[RightBracketingBar]"}], " ", 
      RowBox[{
       SubscriptBox["S", "5"], "[", "v", "]"}], " ", 
      RowBox[{
       SubscriptBox["S", "5"], "[", 
       RowBox[{"5", "+", "v"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm["  ", 
   Subscript[
    OverTilde[$CellContext`S], 10], "(v) = ", 
   Rational[-3, 32] $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^
    Rational[1, 2] $CellContext`\[HBar]^(-1) Abs[$CellContext`\[Gamma]]^(-1) 
   BracketingBar[5 + $CellContext`v] 
   Subscript[$CellContext`S, 5][$CellContext`v] 
   Subscript[$CellContext`S, 5][5 + $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410839972`*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410839972`*^9}],

Cell[BoxData["\<\"Hence\:ff1a \\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\), \
\\(~\\)], \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)(v)=\\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\)\
, \\(~\\)], \\(-\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)(v+|k|)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541084998*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541084998*^9}],

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410859985`*^9}],

Cell[BoxData["\<\"Sec. IV. Semiclassical analysis\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410859985`*^9}],

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541087*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541087*^9}],

Cell[BoxData["\<\"Eq.(4.5)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410880003`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410880003`*^9}],

Cell[BoxData["\<\"\\!\\(\\*TemplateBox[{\\\"\[CapitalPsi]\\\"},\\n\\\"Bra\\\"]\
\\)\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\[ScriptCapitalH]\\), \
\\(^\\)], \\(grav\\), \
\\(L\\)]\\)\\!\\(\\*TemplateBox[{\\\"\[CapitalPsi]\\\"},\\n\\\"Ket\\\"]\\) = \
\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(k = 2\\), \
\\(10\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\[ImaginaryI]\\\
\\ \\*SubscriptBox[\\(b\\), \\(o\\)]\\\\ k\\)]\\)\\!\\(\\*UnderoverscriptBox[\
\\(\[Sum]\\), \\(n = \\(-\[Infinity]\\)\\), \
\\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((n + k - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(k\\)]\\)(n)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(k = \
2\\), \\(10\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\\(-\
\[ImaginaryI]\\)\\\\ \\*SubscriptBox[\\(b\\), \\(o\\)]\\\\ \
k\\)]\\)\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \
\\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((n - k - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(-k\\)]\\)(n)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \
\\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \
\\(2\\)]\\)\\\\ \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(0\\)]\\)(n)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410890007`*^9}],

Cell[BoxData["\<\"            =\\!\\(\\*UnderoverscriptBox[\\(\\(\\\\ \\)\\(\
\[Sum]\\)\\), \\(k = 2\\), \\(10\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\[ImaginaryI]\\\\ \\*SubscriptBox[\\(b\\), \
\\(o\\)]\\\\ k\\)]\\)\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\
\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((n + k - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(k\\)]\\)(n)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(k = \
2\\), \\(10\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\\(-\
\[ImaginaryI]\\)\\\\ \\*SubscriptBox[\\(b\\), \\(o\\)]\\\\ \
k\\)]\\)\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \
\\(\\*OverscriptBox[\\(n\\), \\(~\\)]\\\\ \:ff08n = \\*OverscriptBox[\\(n\\), \
\\(~\\)]\\\\  + k\:ff09 = \\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\
\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((\\*OverscriptBox[\\(n\\), \\(~\\)]\\\\ \
 - \\*SubscriptBox[\\(v\\), \\(o\\)])\\), \\(2\\)] + \
\\*SuperscriptBox[\\((\\*OverscriptBox[\\(n\\), \\(~\\)]\\\\  + k - \
\\*SubscriptBox[\\(v\\), \\(o\\)])\\), \\(2\\)]]\\)]\\) \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(-k\\)]\\)(\\!\\(\\*OverscriptBox[\\(n\\), \\(~\\)]\\) \
+k)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\[Infinity]\\)\\), \
\\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)\\\\ \
\\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \\(o\\)])\\), \\(2\\)]\\)]\
\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(0\\)]\\)(n)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410910025`*^9}],

Cell[BoxData["\<\"            =\\!\\(\\*UnderoverscriptBox[\\(\\(\\\\ \\)\\(\
\[Sum]\\)\\), \\(k = 2\\), \\(10\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\[ImaginaryI]\\\\ \\*SubscriptBox[\\(b\\), \
\\(o\\)]\\\\ k\\)]\\)\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\
\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((n + k - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(k\\)]\\)(n)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(k = \
2\\), \\(10\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\\(-\
\[ImaginaryI]\\)\\\\ \\*SubscriptBox[\\(b\\), \\(o\\)]\\\\ \
k\\)]\\)\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \
\\(\\*OverscriptBox[\\(n\\), \\(~\\)]\\\\ \:ff08n = \\*OverscriptBox[\\(n\\), \
\\(~\\)]\\\\  + k\:ff09 = \\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\
\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((\\*OverscriptBox[\\(n\\), \\(~\\)]\\\\ \
 - \\*SubscriptBox[\\(v\\), \\(o\\)])\\), \\(2\\)] + \
\\*SuperscriptBox[\\((\\*OverscriptBox[\\(n\\), \\(~\\)]\\\\  + k - \
\\*SubscriptBox[\\(v\\), \\(o\\)])\\), \\(2\\)]]\\)]\\) \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(k\\)]\\)(\\!\\(\\*OverscriptBox[\\(n\\), \
\\(~\\)]\\))+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\[Infinity]\
\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)\\\\ \
\\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \\(o\\)])\\), \\(2\\)]\\)]\
\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(0\\)]\\)(n)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410930033`*^9}],

Cell[BoxData["\<\"            =\\!\\(\\*UnderoverscriptBox[\\(\\(\\\\ \\)\\(\
\[Sum]\\)\\), \\(k = 2\\), \\(10\\)]\\)(\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\[ImaginaryI]\\\\ \\*SubscriptBox[\\(b\\), \
\\(o\\)]\\\\ k\\)]\\)+\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\\(-\
\[ImaginaryI]\\)\\\\ \\*SubscriptBox[\\(b\\), \\(o\\)]\\\\ \
k\\)]\\))\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \
\\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((n + k - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(k\\)]\\)(n)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \
\\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \
\\(2\\)]\\)\\\\ \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(0\\)]\\)(n)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541095005*^9}],

Cell[BoxData["\<\"            = \\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \
\\(k = 2\\), \\(10\\)]\\)2 Cos[k \\!\\(\\*SubscriptBox[\\(b\\), \
\\(o\\)]\\)]\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \
\\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \
\\(-\\(\\*FractionBox[SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)], \
\\(2\\)]\\)\\\\ [\\*SuperscriptBox[\\((n + k - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(k\\)]\\)(n)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \
\\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \
\\(2\\)]\\)\\\\ \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(0\\)]\\)(n)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805410970063`*^9}],

Cell[BoxData["\<\"            = \\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \
\\(k = 2\\), \\(10\\)]\\)2 Cos[k \\!\\(\\*SubscriptBox[\\(b\\), \\(o\\)]\\)] \
\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\\(-\\*FractionBox[SuperscriptBox[\\(k\\), \\(2\\)], \\(4\\)]\\)\\\\ \
\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)]\\) \
\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\[Infinity]\\)\\), \\(+\
\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)\\\\ \
\\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \\(o\\)] + \\*FractionBox[\
\\(k\\), \\(2\\)])\\), \\(2\\)]\\)]\\) \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(k\\)]\\)(n)+\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\
\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \
\\(2\\)]\\)\\\\ \\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \
\\(o\\)])\\), \\(2\\)]\\)]\\) \\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \
\\(~\\)], \\(0\\)]\\)(n)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541098007*^9}],

Cell[BoxData["\<\"            \[Congruent] \\!\\(\\*UnderoverscriptBox[\\(\
\[Sum]\\), \\(k = 2\\), \\(10\\)]\\)2 Cos[k \\!\\(\\*SubscriptBox[\\(b\\), \
\\(o\\)]\\)] \\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\\(-\\*FractionBox[SuperscriptBox[\\(k\\), \\(2\\)], \\(4\\)]\\)\\\\ \
\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)]\\) \
\\!\\(\\*SubscriptBox[\\(I\\), \\(k\\)]\\)+\\!\\(\\*SubscriptBox[\\(I\\), \
\\(0\\)]\\)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541099008*^9}],

Cell[BoxData["\<\"where \\!\\(\\*SubscriptBox[\\(I\\), \\(k\\)]\\) \
\[Congruent] \\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\[Infinity]\
\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)\\\\ \
\\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \\(o\\)] + \\*FractionBox[\
\\(k\\), \\(2\\)])\\), \\(2\\)]\\)]\\) \
(\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \\(k\\)]\\)(n)+\\!\\(\
\\*SubscriptBox[OverscriptBox[\\(S\\), \\(~\\)], \\(k\\)]\\)(n)),   \
\\!\\(\\*SubscriptBox[\\(I\\), \\(0\\)]\\) \[Congruent] \
\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \\(-\[Infinity]\\)\\), \\(+\
\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)\\\\ \
\\*SuperscriptBox[\\((n - \\*SubscriptBox[\\(v\\), \\(o\\)])\\), \\(2\\)]\\)]\
\\) (\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(0\\)]\\)(n)+\\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\), \\(~\\)], \
\\(0\\)]\\)(n)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411000085`*^9}],

Cell[BoxData["\<\"Applying the Possion resummation formla and the steepest \
decent method, we have\:ff08See Ashtekar, Lewandowski, Adv. Theor. Math. \
Phys. 7 (2003) 233\[Dash]268, Appendix\:ff09\:ff1a\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411010094`*^9}],

Cell[BoxData["\<\"           \\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(n = \
\\(-\[Infinity]\\)\\), \\(+\[Infinity]\\)]\\)\\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\\(-\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \
\\(2\\)]\\)\\\\ \\*SuperscriptBox[\\((n - N)\\), \\(2\\)]\\)]\\) f(n) \
\[TildeTilde] \\!\\(\\*FractionBox[SqrtBox[\\(\[Pi]\\)], \
\\(\[CurlyEpsilon]\\)]\\) f(N)   \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.81088054110201*^9}],

Cell[BoxData["\<\"where f(n) is an analytic function. If f(n) is not an \
analytic function, we can use its analytic extension.\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541103011*^9}],

Cell[BoxData["\<\"To calculate \\!\\(\\*SubscriptBox[\\(I\\), \\(0\\)]\\) and \
\\!\\(\\*SubscriptBox[\\(I\\), \
\\(k\\)]\\)\:ff0c\\!\\(\\*SubscriptBox[OverscriptBox[\\(F\\), \\(~\\)], \
\\(k\\)]\\)(n) and \\!\\(\\*SubscriptBox[OverscriptBox[\\(S\\), \\(~\\)], \
\\(k\\)]\\)(n) are extended to their analytic expressions.\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411040115`*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411040115`*^9}],

Cell[BoxData["\<\"Note that\:ff1a\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541105012*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)>>1] = \\!\\(\\*SubscriptBox[\\(M\\), \\(0, \
\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)-1]\\!\\(\\*SubscriptBox[\\(f\\), \\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\
\\!\\(\\*SubscriptBox[\\(v\\), \\(o\\)]\\)-1]-\\!\\(\\*SubscriptBox[\\(M\\), \
\\(0, \\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)+1]\\!\\(\\*SubscriptBox[\\(f\\), \\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\
\\!\\(\\*SubscriptBox[\\(v\\), \\(o\\)]\\)+1] \[TildeTilde] |k| \
(\\!\\(\\*SubscriptBox[\\(f\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)+1]-\\!\\(\\*SubscriptBox[\\(f\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)-1]) \[TildeTilde] \\!\\(\\*FractionBox[\\(\[Gamma]\\\\ \
\[HBar]\\\\ \\*SuperscriptBox[\\(k\\), \\(2\\)]\\), \\(64\\\\ \\*SqrtBox[\\(\
\[CapitalDelta]\\)]\\)]\\) (\\!\\(\\*SqrtBox[\\(\\((\\*SubscriptBox[\\(v\\), \
\\(o\\)] + 1)\\) \\((\\*SubscriptBox[\\(v\\), \\(o\\)] + 1 +  | k | \
)\\)\\)]\\)-\\!\\(\\*SqrtBox[\\(\\((\\*SubscriptBox[\\(v\\), \\(o\\)] - 1)\\) \
\\((\\*SubscriptBox[\\(v\\), \\(o\\)] - 1 +  | k | )\\)\\)]\\))\"\>", 
   "\[InvisibleSpace]", "\<\" (The programme yields) \[TildeTilde] \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "2"], " ", "\[Gamma]", " ", "\[HBar]"}], 
     RowBox[{"32", " ", 
      SqrtBox["\[CapitalDelta]"]}]]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(F\), \(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)>>1] = \!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)-1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)-1]-\!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)+1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)+1] \[TildeTilde] \
|k| (\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)+1]-\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)-1]) \[TildeTilde] \
\!\(\*FractionBox[\(\[Gamma]\\ \[HBar]\\ \*SuperscriptBox[\(k\), \(2\)]\), \
\(64\\ \*SqrtBox[\(\[CapitalDelta]\)]\)]\) \
(\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\)] + 1)\) \((\*SubscriptBox[\(v\
\), \(o\)] + 1 +  | k | )\)\)]\)-\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\
\)] - 1)\) \((\*SubscriptBox[\(v\), \(o\)] - 1 +  | k | )\)\)]\))", 
   " (The programme yields) \[TildeTilde] ", 
   Rational[-1, 
     32] $CellContext`k^2 $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541106013*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)>>1] = \\!\\(\\*SubscriptBox[\\(M\\), \\(0, \
\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)-1]\\!\\(\\*SubscriptBox[\\(f\\), \\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\
\\!\\(\\*SubscriptBox[\\(v\\), \\(o\\)]\\)-1]-2 \
\\!\\(\\*SubscriptBox[\\(M\\), \\(0, \
\\(\\(|\\)\\(k\\)\\(|\\)\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)]\\!\\(\\*SubscriptBox[\\(f\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)]+\\!\\(\\*SubscriptBox[\\(M\\), \\(0, \\(\\(|\\)\\(k\\)\\(|\\)\\)\
\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)+1]\\!\\(\\*SubscriptBox[\\(f\\), \\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\
\\!\\(\\*SubscriptBox[\\(v\\), \\(o\\)]\\)+1] \[TildeTilde] -|k| \
(\\!\\(\\*SubscriptBox[\\(f\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)-1]-2\\!\\(\\*SubscriptBox[\\(f\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)]+\\!\\(\\*SubscriptBox[\\(f\\), \
\\(\\(|\\)\\(k\\)\\(|\\)\\)]\\)[\\!\\(\\*SubscriptBox[\\(v\\), \
\\(o\\)]\\)+1]) \[TildeTilde] \\!\\(\\*FractionBox[\\(\[Gamma]\\\\ \
\[HBar]\\\\ \\*SuperscriptBox[\\(k\\), \\(2\\)]\\), \\(64\\\\ \\*SqrtBox[\\(\
\[CapitalDelta]\\)]\\)]\\) (\\!\\(\\*SqrtBox[\\(\\((\\*SubscriptBox[\\(v\\), \
\\(o\\)] - 1)\\) \\((\\*SubscriptBox[\\(v\\), \\(o\\)] - 1 +  | k | \
)\\)\\)]\\)-2\\!\\(\\*SqrtBox[\\(\\((\\*SubscriptBox[\\(v\\), \\(o\\)])\\) \
\\((\\(\\*SubscriptBox[\\(v\\), \\(o\\)]\\(+\\)\\) | k | \
)\\)\\)]\\)+\\!\\(\\*SqrtBox[\\(\\((\\*SubscriptBox[\\(v\\), \\(o\\)] + 1)\\) \
\\((\\*SubscriptBox[\\(v\\), \\(o\\)] + 1 +  | k | )\\)\\)]\\))\"\>", 
   "\[InvisibleSpace]", "\<\" (The programme yields) \[TildeTilde] \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(S\), \(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)>>1] = \!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)-1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)-1]-2 \
\!\(\*SubscriptBox[\(M\), \(0, \
\(\(|\)\(k\)\(|\)\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)]\!\(\*SubscriptBox[\(f\), \(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\
\(v\), \(o\)]\)]+\!\(\*SubscriptBox[\(M\), \(0, \(\(|\)\(k\)\(|\)\)\)]\)[\!\(\
\*SubscriptBox[\(v\), \(o\)]\)+1]\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)+1] \[TildeTilde] \
-|k| (\!\(\*SubscriptBox[\(f\), \(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\
\), \(o\)]\)-1]-2\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \
\(o\)]\)]+\!\(\*SubscriptBox[\(f\), \
\(\(|\)\(k\)\(|\)\)]\)[\!\(\*SubscriptBox[\(v\), \(o\)]\)+1]) \[TildeTilde] \
\!\(\*FractionBox[\(\[Gamma]\\ \[HBar]\\ \*SuperscriptBox[\(k\), \(2\)]\), \
\(64\\ \*SqrtBox[\(\[CapitalDelta]\)]\)]\) \
(\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\)] - 1)\) \((\*SubscriptBox[\(v\
\), \(o\)] - 1 +  | k | )\)\)]\)-2\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \
\(o\)])\) \((\(\*SubscriptBox[\(v\), \(o\)]\(+\)\) | k | \
)\)\)]\)+\!\(\*SqrtBox[\(\((\*SubscriptBox[\(v\), \(o\)] + 1)\) \
\((\*SubscriptBox[\(v\), \(o\)] + 1 +  | k | )\)\)]\))", 
   " (The programme yields) \[TildeTilde] ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541107032*^9}],

Cell[BoxData["\<\"The programme yields\:ff1a  \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411090326`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411100206`*^9}],

Cell[BoxData["\<\"Eq.(4.6)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411110334`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411110334`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"I\"\>", "0"], 
   "\[InvisibleSpace]", "\<\" \[TildeTilde] \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1605", " ", "\[HBar]", " ", 
     TagBox[
      FractionBox[
       SqrtBox["\[Pi]"], "\[CurlyEpsilon]"],
      HoldForm], " ", 
     SubscriptBox["v", "o"]}], 
    RowBox[{"8192", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm[
   Subscript["I", 0], " \[TildeTilde] ", 
   Rational[1605, 8192] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] Abs[$CellContext`\[Gamma]]^(-1) 
   HoldForm[Pi^Rational[1, 2]/$CellContext`\[CurlyEpsilon]] 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541112018*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"I\"\>", "2"], 
   "\[InvisibleSpace]", "\<\" \[TildeTilde] \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1707", " ", "\[HBar]", " ", 
      TagBox[
       FractionBox[
        SqrtBox["\[Pi]"], "\[CurlyEpsilon]"],
       HoldForm], " ", 
      SubscriptBox["v", "o"]}], 
     RowBox[{"16384", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm[
   Subscript["I", 2], " \[TildeTilde] ", 
   Rational[-1707, 16384] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] Abs[$CellContext`\[Gamma]]^(-1) 
   HoldForm[Pi^Rational[1, 2]/$CellContext`\[CurlyEpsilon]] 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411130185`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"I\"\>", "4"], 
   "\[InvisibleSpace]", "\<\" \[TildeTilde] \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"69", " ", "\[HBar]", " ", 
     TagBox[
      FractionBox[
       SqrtBox["\[Pi]"], "\[CurlyEpsilon]"],
      HoldForm], " ", 
     SubscriptBox["v", "o"]}], 
    RowBox[{"4096", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm[
   Subscript["I", 4], " \[TildeTilde] ", 
   Rational[69, 4096] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] Abs[$CellContext`\[Gamma]]^(-1) 
   HoldForm[Pi^Rational[1, 2]/$CellContext`\[CurlyEpsilon]] 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411130185`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"I\"\>", "6"], 
   "\[InvisibleSpace]", "\<\" \[TildeTilde] \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1623", " ", "\[HBar]", " ", 
      TagBox[
       FractionBox[
        SqrtBox["\[Pi]"], "\[CurlyEpsilon]"],
       HoldForm], " ", 
      SubscriptBox["v", "o"]}], 
     RowBox[{"32768", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm[
   Subscript["I", 6], " \[TildeTilde] ", 
   Rational[-1623, 32768] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] Abs[$CellContext`\[Gamma]]^(-1) 
   HoldForm[Pi^Rational[1, 2]/$CellContext`\[CurlyEpsilon]] 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541114029*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"I\"\>", "8"], 
   "\[InvisibleSpace]", "\<\" \[TildeTilde] \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1575", " ", "\[HBar]", " ", 
     TagBox[
      FractionBox[
       SqrtBox["\[Pi]"], "\[CurlyEpsilon]"],
      HoldForm], " ", 
     SubscriptBox["v", "o"]}], 
    RowBox[{"16384", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm[
   Subscript["I", 8], " \[TildeTilde] ", 
   Rational[1575, 16384] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] Abs[$CellContext`\[Gamma]]^(-1) 
   HoldForm[Pi^Rational[1, 2]/$CellContext`\[CurlyEpsilon]] 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.81088054111502*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"I\"\>", "10"], 
   "\[InvisibleSpace]", "\<\" \[TildeTilde] \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1875", " ", "\[HBar]", " ", 
      TagBox[
       FractionBox[
        SqrtBox["\[Pi]"], "\[CurlyEpsilon]"],
       HoldForm], " ", 
      SubscriptBox["v", "o"]}], 
     RowBox[{"32768", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm[
   Subscript["I", 10], " \[TildeTilde] ", 
   Rational[-1875, 32768] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] Abs[$CellContext`\[Gamma]]^(-1) 
   HoldForm[Pi^Rational[1, 2]/$CellContext`\[CurlyEpsilon]] 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.81088054111502*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.81088054111602*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411170206`*^9}],

Cell[BoxData["\<\"Eq.(4.7)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411170206`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411180215`*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\
\\), \\(L, eff\\)]\\) = \
\[LeftAngleBracket]\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(\
\[ScriptCapitalH]\\), \\(^\\)], \\(grav\\), \\(L\\)]\\)\[RightAngleBracket] = \
\\!\\(\\*FractionBox[\\n \
RowBox[{TemplateBox[{\\\"\[CapitalPsi]\\\"},\\n\\\"Bra\\\"], \
SubsuperscriptBox[OverscriptBox[\\\"\[ScriptCapitalH]\\\", \\\"^\\\"], \
\\\"grav\\\", \\\"L\\\"], \
TemplateBox[{\\\"\[CapitalPsi]\\\"},\\n\\\"Ket\\\"]}], TemplateBox[{\\\"\
\[CapitalPsi]\\\",\\\"\[CapitalPsi]\\\"},\\n\\\"BraKet\\\"]]\\) \[TildeTilde] \
\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(k = 2\\), \\(10\\)]\\) Cos[k \\!\
\\(\\*SubscriptBox[\\(b\\), \\(o\\)]\\)] \\!\\(\\*SuperscriptBox[\\(\
\[ExponentialE]\\), \\(\\(-\\*FractionBox[SuperscriptBox[\\(k\\), \\(2\\)], \
\\(4\\)]\\)*\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \\(2\\)]\\)]\\) 2 \\!\\(\
\\*FractionBox[SubscriptBox[\\(I\\), \\(k\\)], \
FractionBox[SqrtBox[\\(\[Pi]\\)], \
\\(\[CurlyEpsilon]\\)]]\\)+\\!\\(\\*FractionBox[SubscriptBox[\\(I\\), \
\\(0\\)], FractionBox[SqrtBox[\\(\[Pi]\\)], \\(\[CurlyEpsilon]\\)]]\\)\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805411180215`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"      \[TildeTilde] (Running) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1070"}], "+", 
        RowBox[{"1138", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["b", "o"]}], "]"}]}], "-", 
        RowBox[{"184", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", 
           SubscriptBox["b", "o"]}], "]"}]}], "+", 
        RowBox[{"541", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"6", " ", 
           SubscriptBox["b", "o"]}], "]"}]}], "-", 
        RowBox[{"1050", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"8", " ", 
           SubscriptBox["b", "o"]}], "]"}]}], "+", 
        RowBox[{"625", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"10", " ", 
           SubscriptBox["b", "o"]}], "]"}]}]}], ")"}], " ", 
      SubscriptBox["v", "o"]}], 
     RowBox[{"16384", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}]}],
  SequenceForm[
  "      \[TildeTilde] (Running) = ", 
   Rational[-3, 16384] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] 
   Abs[$CellContext`\[Gamma]]^(-1) (-1070 + 
    1138 Cos[2 Subscript[$CellContext`b, $CellContext`o]] - 184 
    Cos[4 Subscript[$CellContext`b, $CellContext`o]] + 
    541 Cos[6 Subscript[$CellContext`b, $CellContext`o]] - 1050 
    Cos[8 Subscript[$CellContext`b, $CellContext`o]] + 
    625 Cos[10 Subscript[$CellContext`b, $CellContext`o]]) 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541120023*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"      = (Running) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "\[HBar]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["b", "o"], "]"}]}], "-", 
        RowBox[{"21", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["b", "o"]}], "]"}]}], "+", 
        RowBox[{"25", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", 
           SubscriptBox["b", "o"]}], "]"}]}]}], ")"}], "2"], " ", 
     SubscriptBox["v", "o"]}], 
    RowBox[{"8192", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm[
  "      = (Running) = ", 
   Rational[3, 8192] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] 
   Abs[$CellContext`\[Gamma]]^(-1) (2 Sin[
        Subscript[$CellContext`b, $CellContext`o]] - 21 
     Sin[3 Subscript[$CellContext`b, $CellContext`o]] + 
     25 Sin[5 Subscript[$CellContext`b, $CellContext`o]])^2 
   Subscript[$CellContext`v, $CellContext`o]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541284172*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805412851725`*^9}],

Cell[BoxData["\<\"The correct classical limit\:ff1a\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805412851725`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541286173*^9}],

Cell[BoxData["\<\"For simplicity, we drop the subscript o, and get\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805412871733`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \
\\(grav\\), \\(E, eff\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", "b", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
    RowBox[{"8", " ", 
     SqrtBox["\[CapitalDelta]"]}]]}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(E, eff\)]\) = ",
    Rational[3, 8] $CellContext`v $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] 
   Abs[$CellContext`\[Gamma]] (3 Cos[$CellContext`b] + 
    5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805412871733`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \
\\(grav\\), \\(L, eff\\)]\\) = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", "b", "]"}]}], "-", 
        RowBox[{"21", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}], "+", 
        RowBox[{"25", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}], "2"]}], 
    RowBox[{"8192", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(L, eff\)]\) = ",
    Rational[3, 8192] $CellContext`v $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] 
   Abs[$CellContext`\[Gamma]]^(-1) (2 Sin[$CellContext`b] - 21 
     Sin[3 $CellContext`b] + 25 Sin[5 $CellContext`b])^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805412881746`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541289175*^9}],

Cell[BoxData["\<\"Eqs.(4.8)-(4.9)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541290176*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541290176*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \
\\(grav\\), \\(Full, eff\\)]\\) = \\!\\(\\*SubsuperscriptBox[\\(\
\[ScriptCapitalH]\\), \\(grav\\), \\(E, \
eff\\)]\\)-2(1+\\!\\(\\*SuperscriptBox[\\(\[Gamma]\\), \
\\(2\\)]\\))\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\\), \
\\(L, eff\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", "b", "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
     RowBox[{"8", " ", 
      SqrtBox["\[CapitalDelta]"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[HBar]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Sin", "[", "b", "]"}]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "b"}], "]"}]}], "+", 
         RowBox[{"25", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}], "2"]}], 
     RowBox[{"4096", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}], 
   "\[InvisibleSpace]", "\<\" \[Congruent] - \\!\\(\\*FractionBox[\\(3\\\\ \
\[HBar]\\\\ v\\), \\(Abs[\[Gamma]]\\\\ \
\\*SqrtBox[\\(\[CapitalDelta]\\)]\\)]\\)g(b)\"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(Full, eff\)]\) \
= \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(E, eff\)]\)-2(1+\
\!\(\*SuperscriptBox[\(\[Gamma]\), \(2\)]\))\!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(L, eff\)]\) = ", 
   Rational[3, 8] $CellContext`v $CellContext`\[CapitalDelta]^
     Rational[-1, 2] $CellContext`\[HBar] 
    Abs[$CellContext`\[Gamma]] (3 Cos[$CellContext`b] + 
     5 Cos[3 $CellContext`b]) Sin[$CellContext`b]^2 + 
   Rational[-3, 4096] $CellContext`v (
     1 + $CellContext`\[Gamma]^2) $CellContext`\[CapitalDelta]^
     Rational[-1, 2] $CellContext`\[HBar] 
    Abs[$CellContext`\[Gamma]]^(-1) (2 Sin[$CellContext`b] - 21 
      Sin[3 $CellContext`b] + 25 Sin[5 $CellContext`b])^2, 
   " \[Congruent] - \!\(\*FractionBox[\(3\\ \[HBar]\\ v\), \(Abs[\[Gamma]]\\ \
\*SqrtBox[\(\[CapitalDelta]\)]\)]\)g(b)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805412911763`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"where g(b) = -\\!\\(\\*FractionBox[\\(Abs[\[Gamma]]\\\\ \
\\*SqrtBox[\\(\[CapitalDelta]\\)]\\), \\(3\\\\ \[HBar]\\\\ \
v\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\\), \
\\(Full, eff\\)]\\) =(Running)= \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "256"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "b", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "b"}], "]"}]}], "+", 
           RowBox[{"25", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], "2048"]}],
  SequenceForm[
  "where g(b) = -\!\(\*FractionBox[\(Abs[\[Gamma]]\\ \*SqrtBox[\(\
\[CapitalDelta]\)]\), \(3\\ \[HBar]\\ v\)]\)\!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(Full, eff\)]\) =(Running)= ", 
   Rational[1, 
     2048] ((-256) $CellContext`\[Gamma]^2 (3 Cos[$CellContext`b] + 
      5 Cos[3 $CellContext`b]) + 
    2 (1 + $CellContext`\[Gamma]^2) (3 + 4 Cos[2 $CellContext`b] + 
       25 Cos[4 $CellContext`b])^2) Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541374926*^9}],

Cell[BoxData["\<\"Exanding g(b)at b=0 yields\:ff1a \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805413759203`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541376921*^9}],

Cell[BoxData["\<\"Eq.(4.10)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805413789225`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805413789225`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g(b) = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     SuperscriptBox["b", "2"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "b", "]"}], "3"],
      SeriesData[$CellContext`b, 0, {}, 2, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 0, {1}, 2, 3, 1],
    Editable->False]}],
  SequenceForm["g(b) = ", 
   SeriesData[$CellContext`b, 0, {1}, 2, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541379922*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541381942*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541381942*^9}],

Cell[BoxData["\<\"Fig. 1\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541382924*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805413839254`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUV3c81t8X5zFDEqK0aCJlRAM5RpGyQiVKCEX2Sijzi+y9qWySvcn92Jvn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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxF1HtIE3AQB/C5h5uZNqfNR7VakWCKKZnYZs4ISw1JTXP+kdJAW4pzWhgx
w0amhUpKg/JZUjOd6JYhSfNVTadWNmWYqCE6nWOFbc4xtzmtQO93cBwf7v64
v750Tn5yFhaDwST86/8zPs79vJ3uMojZKWZ3sYFEQw6i/2qk+iG7W5UboRTk
iVZhJxeLzCaZfacWSeAbylmD7BVyaUxbU/Zx5AK1jfLUkwgeu+anW/J0Bjv6
JTKGLwGs6TLWJLngweHNzuoqVxw48uhkcMWGE/igwP1epR4DVjWEsrN/bg/s
+jv33cppuQPcEjARkdhnB4fUqfiFo1YwPeTsDLXdAtZ/iCE4vzWDD+TKr9+p
NIG3xihiQ4ERfIu1N+WmZRXcc+rboLlbD5Z6DMu8+7TonlGLi8pfBDMeZsbq
cubAf7ibT0oeqcEPFPUM1oYSPCWPVEhwMnBm0AVHSk0na9cLsexUXtMIeF3K
kvow1eAZMY1nVM2BBTx5bOqLRTD75cm0hiotOLt8FDuv0oM/lwYGVn5ZBWd4
LH/ySjeCTQxl1EKRCSzNd7Ny+GYwvkQr5IgsYGHtsThvkRV8CV8SoHhsB3fG
5U2vtjnAEXUDQ+PibbTnTEZTtZho+PdISuC5dSdwl4bYfcGABcd7EfwrnPDg
oviwcAmGAB5tXUsesiFzb9uuHt5DBNfHhNmuEElgSUfas35X5J79grAAMvLU
8kfelg8yueyypvUEctlwzldHAnLhxeamNyJkoVTBpNQiV3vrposbkTtWgj2T
W5B15b3lm++RM0Z+8JNmkfNC7G6988jFz2nt/kvItdysZftvZDXJlN6yhazh
Uy1knAt4bfqMSEBE3td2fzyRjEzzeJ0r90IOuqsk+fsiMxf04upDyDv5Bf4L
Ga4nTQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"g(b)\"", TraditionalForm], None}, {
     FormBox["\"b\"", TraditionalForm], None}},
  FrameTicks->All,
  ImagePadding->{{58, 42}, {35, 15}},
  ImageSize->300,
  Method->{},
  PlotRange->
   NCache[{{-Pi, Pi}, {-0.05, 0.62}}, {{-3.141592653589793, 
    3.141592653589793}, {-0.05, 0.62}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.8106403818104243`*^9, 3.81064071516502*^9, 
  3.8106411722785535`*^9, 3.810641328489017*^9, 3.810641591676296*^9, 
  3.8106417541201468`*^9, 3.8106417856721573`*^9, 3.8106420422324004`*^9, 
  3.8106421993103647`*^9, 3.810875638571089*^9, 3.8108763681014786`*^9, 
  3.810876501651189*^9, 3.810876676369385*^9, 3.810878321643355*^9, 
  3.8108784041722126`*^9, 3.8108785054456067`*^9, 3.810878833201766*^9, 
  3.810879964176899*^9, 3.810880541408955*^9}],

Cell[BoxData["\<\"g-b.pdf\"\>"], "Output",
 CellChangeTimes->{3.8106403818104243`*^9, 3.81064071516502*^9, 
  3.8106411722785535`*^9, 3.810641328489017*^9, 3.810641591676296*^9, 
  3.8106417541201468`*^9, 3.8106417856721573`*^9, 3.8106420422324004`*^9, 
  3.8106421993103647`*^9, 3.810875638571089*^9, 3.8108763681014786`*^9, 
  3.810876501651189*^9, 3.810876676369385*^9, 3.810878321643355*^9, 
  3.8108784041722126`*^9, 3.8108785054456067`*^9, 3.810878833201766*^9, 
  3.810879964176899*^9, 3.8108805417914705`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Solution to the equation g(b)=0 \:ff08 \[Gamma]=0.2375 \:ff09: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "2.0183253096523504`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "1.914946710984292`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "0.4934392011097595`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "0.3944572824531795`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "0.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "0.3944572824531795`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "0.4934392011097595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "1.914946710984292`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "2.0183253096523504`"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Solution to the equation g(b)=0 \:ff08 \[Gamma]=0.2375 \:ff09: ", \
{{$CellContext`b -> -2.0183253096523504`}, {$CellContext`b -> \
-1.914946710984292}, {$CellContext`b -> -0.4934392011097595}, {$CellContext`b -> \
-0.3944572824531795}, {$CellContext`b -> 0.}, {$CellContext`b -> 
     0.3944572824531795}, {$CellContext`b -> 
     0.4934392011097595}, {$CellContext`b -> 
     1.914946710984292}, {$CellContext`b -> 2.0183253096523504`}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541824505*^9}],

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541825511*^9}],

Cell[BoxData["\<\"Check that the effective Hamiltonians coincide with the \
regularized expressions\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541827505*^9}],

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541828496*^9}],

Cell[BoxData["\<\"Useful identities\:ff1a( \
\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(i\\)]\\) \[Congruent] \
-\\!\\(\\*FractionBox[\\(\[ImaginaryI]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(i\\)]\\) )\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541828496*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running\:ff1a  \\!\\(\\*SuperscriptBox[\\(\[CurlyEpsilon]\\), \
\\(ijk\\)]\\)tr(\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(i\\)]\\).\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(j\\)]\\).\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(k\\)]\\)) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3", "2"]}]}],
  SequenceForm[
  "Running\:ff1a  \!\(\*SuperscriptBox[\(\[CurlyEpsilon]\), \(ijk\)]\)tr(\!\(\
\*SubscriptBox[\(\[Tau]\), \(i\)]\).\!\(\*SubscriptBox[\(\[Tau]\), \
\(j\)]\).\!\(\*SubscriptBox[\(\[Tau]\), \(k\)]\)) = ", 
   Rational[-3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541829999*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"Running\:ff1a  \[Tau]\"\>", "1"], 
   "\[InvisibleSpace]", "\<\".\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\[Tau]\"\>", "1"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "4"]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
   Subscript["Running\:ff1a  \[Tau]", 1], ".", 
   Subscript["\[Tau]", 1], " = ", 
   MatrixForm[{{
      Rational[-1, 4], 0}, {0, 
      Rational[-1, 4]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805418304987`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"Running\:ff1a  \[Tau]\"\>", "2"], 
   "\[InvisibleSpace]", "\<\".\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\[Tau]\"\>", "2"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "4"]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
   Subscript["Running\:ff1a  \[Tau]", 2], ".", 
   Subscript["\[Tau]", 2], " = ", 
   MatrixForm[{{
      Rational[-1, 4], 0}, {0, 
      Rational[-1, 4]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541831499*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"Running\:ff1a  \[Tau]\"\>", "3"], 
   "\[InvisibleSpace]", "\<\".\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\<\"\[Tau]\"\>", "3"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "4"]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
   Subscript["Running\:ff1a  \[Tau]", 3], ".", 
   Subscript["\[Tau]", 3], " = ", 
   MatrixForm[{{
      Rational[-1, 4], 0}, {0, 
      Rational[-1, 4]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541832*^9}],

Cell[BoxData["\<\"Hence\:ff1a  \\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(i\\)]\\).\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(i\\)]\\) = \
-\\!\\(\\*FractionBox[\\(1\\), \\(4\\)]\\) \[DoubleStruckCapitalI]\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541833*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Therefore\:ff1a  Tr[\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \
\\(i = 1\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(i\\)]\\).\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(i\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3", "2"]}]}],
  SequenceForm[
  "Therefore\:ff1a  Tr[\!\(\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\
\)\!\(\*SubscriptBox[\(\[Tau]\), \(i\)]\).\!\(\*SubscriptBox[\(\[Tau]\), \
\(i\)]\)] = ", 
   Rational[-3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541833501*^9}],

Cell[BoxData["\<\"---------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805418340015`*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(h\\), \\(i\\)]\\) \[Congruent] \
cos(b)+2sin(b)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(i\\)]\\)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541835002*^9}],

Cell[BoxData["\<\"Then we have\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541835502*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"Running\:ff1a  h\"\>", "1"], "\[InvisibleSpace]", 
   SubscriptBox["\<\"{h\"\>", "1"], "\[InvisibleSpace]", "\<\",f}\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"Sign", "[", "\[Gamma]", "]"}], " ", 
      SubscriptBox[
       TagBox["\[Tau]",
        HoldForm], "1"], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"b", ",", "v"}], "]"}]}], "\[HBar]"]}]}],
  SequenceForm[
   Subscript["Running\:ff1a  h", 1], 
   Subscript["{h", 1], ",f}", " = ", (-2) $CellContext`\[HBar]^(-1) 
   Sign[$CellContext`\[Gamma]] Subscript[
     HoldForm[$CellContext`\[Tau]], 1] 
   Derivative[0, 1][$CellContext`f][$CellContext`b, $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805418360023`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"Running\:ff1a  h\"\>", "2"], "\[InvisibleSpace]", 
   SubscriptBox["\<\"{h\"\>", "2"], "\[InvisibleSpace]", "\<\",f}\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"Sign", "[", "\[Gamma]", "]"}], " ", 
      SubscriptBox[
       TagBox["\[Tau]",
        HoldForm], "2"], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"b", ",", "v"}], "]"}]}], "\[HBar]"]}]}],
  SequenceForm[
   Subscript["Running\:ff1a  h", 2], 
   Subscript["{h", 2], ",f}", " = ", (-2) $CellContext`\[HBar]^(-1) 
   Sign[$CellContext`\[Gamma]] Subscript[
     HoldForm[$CellContext`\[Tau]], 2] 
   Derivative[0, 1][$CellContext`f][$CellContext`b, $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541836503*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"Running\:ff1a  h\"\>", "3"], "\[InvisibleSpace]", 
   SubscriptBox["\<\"{h\"\>", "3"], "\[InvisibleSpace]", "\<\",f}\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"Sign", "[", "\[Gamma]", "]"}], " ", 
      SubscriptBox[
       TagBox["\[Tau]",
        HoldForm], "3"], " ", 
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"b", ",", "v"}], "]"}]}], "\[HBar]"]}]}],
  SequenceForm[
   Subscript["Running\:ff1a  h", 3], 
   Subscript["{h", 3], ",f}", " = ", (-2) $CellContext`\[HBar]^(-1) 
   Sign[$CellContext`\[Gamma]] Subscript[
     HoldForm[$CellContext`\[Tau]], 3] 
   Derivative[0, 1][$CellContext`f][$CellContext`b, $CellContext`v]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805418375034`*^9}],

Cell[BoxData["\<\"Hence\:ff1a  \\!\\(\\*SubscriptBox[\\(h\\), \\(i\\)]\\){\\!\
\\(\\*SubsuperscriptBox[\\(h\\), \\(i\\), \\(-1\\)]\\),f} = \
-\\!\\(\\*FractionBox[\\(2\\\\ Sign[\[Gamma]]\\), \
\\(\[HBar]\\)]\\)\\!\\(\\*FractionBox[\\(\[PartialD]f\\), \\(\[PartialD]v\\)]\
\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(i\\)]\\)\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541838004*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805418390045`*^9}],

Cell[BoxData["\<\"To obtain the effective Hamiltonians from the regularized \
expression by using {b,v}=\\!\\(\\*FractionBox[\\(sgn[\[Gamma]]\\), \
\\(\[HBar]\\)]\\) \"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541839505*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541840005*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The effective Euclidean term\:ff1a        \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\\), \\(E, reg\\)]\
\\) = -\\!\\(\\*FractionBox[\\(\[Gamma]*\\*SuperscriptBox[\\(\[HBar]\\), \\(2\
\\)]\\), \\(16*\\*SqrtBox[\\(\[CapitalDelta]\\)]\\)]\\)*{v*(8*Sin[b\\!\\(\\*\
SuperscriptBox[\\(]\\), \\(2\\)]\\)-6*Sin[2*b\\!\\(\\*SuperscriptBox[\\(]\\), \
\\(2\\)]\\))*Sin[b],v} =(Running)= \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "v", " ", "\[Gamma]", " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", "b", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sign", "[", "\[Gamma]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
    RowBox[{"8", " ", 
     SqrtBox["\[CapitalDelta]"]}]]}],
  SequenceForm[
  "The effective Euclidean term\:ff1a        \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(grav\), \(E, reg\)]\) = -\!\(\*FractionBox[\(\[Gamma]*\
\*SuperscriptBox[\(\[HBar]\), \(2\)]\), \
\(16*\*SqrtBox[\(\[CapitalDelta]\)]\)]\)*{v*(8*Sin[b\!\(\*SuperscriptBox[\(]\)\
, \(2\)]\)-6*Sin[2*b\!\(\*SuperscriptBox[\(]\), \(2\)]\))*Sin[b],v} \
=(Running)= ", 
   Rational[3, 
     8] $CellContext`v $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] (3 Cos[$CellContext`b] + 
    5 Cos[3 $CellContext`b]) Sign[$CellContext`\[Gamma]] 
   Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541880053*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                                                     \
{\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\\), \\(E, eff, \
PRD\\)]\\),v} =(Running)= \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "v", " ", "\[Gamma]", " ", 
     SuperscriptBox[
      RowBox[{"Sign", "[", "\[Gamma]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "b", "]"}]}], "-", 
       RowBox[{"21", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "b"}], "]"}]}], "+", 
       RowBox[{"25", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SqrtBox["\[CapitalDelta]"]}]]}],
  SequenceForm[
  "                                                     \
{\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(E, eff, \
PRD\)]\),v} =(Running)= ", 
   Rational[3, 
     32] $CellContext`v $CellContext`\[Gamma] $CellContext`\[CapitalDelta]^
    Rational[-1, 2] 
   Sign[$CellContext`\[Gamma]]^2 (2 Sin[$CellContext`b] - 21 
    Sin[3 $CellContext`b] + 25 Sin[5 $CellContext`b])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.810880541959136*^9}],

Cell[BoxData["\<\"The effective Lorentzian term\:ff1a       \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\\), \\(L, reg\\)]\
\\) = -\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[\\(\[HBar]\\), \
\\(3\\)]*\\*SqrtBox[\\(\[CapitalDelta]\\)]\\), \
\\(144*Abs[\[Gamma]]*\\*SuperscriptBox[\\(\[Gamma]\\), \
\\(2\\)]\\)]\\)\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \\(i = 1\\), \
\\(3\\)]\\)Tr[\\!\\(\\*SubscriptBox[\\(h\\), \
\\(i\\)]\\){\\!\\(\\*SubsuperscriptBox[\\(h\\), \\(i\\), \\(-1\\)]\\),{\\!\\(\
\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\\), \\(E, eff, \
PRD\\)]\\),v}}\\!\\(\\*SubscriptBox[\\(h\\), \
\\(i\\)]\\){\\!\\(\\*SubsuperscriptBox[\\(h\\), \\(i\\), \\(-1\\)]\\),{\\!\\(\
\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\\), \\(E, eff, \
PRD\\)]\\),v}}] = -\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[\\(\[HBar]\\), \
\\(3\\)]*\\*SqrtBox[\\(\[CapitalDelta]\\)]\\), \
\\(144*Abs[\[Gamma]]*\\*SuperscriptBox[\\(\[Gamma]\\), \
\\(2\\)]\\)]\\)*v*(-\\!\\(\\*FractionBox[\\(3\\), \
\\(2\\)]\\))*(-\\!\\(\\*FractionBox[\\(\\(2\\)\\(*\\)\\(Sign[\[Gamma]]\\)\\(\\\
\\ \\)\\), \
\\(\[HBar]\\)]\\)*\\!\\(\\*FractionBox[\\(\[PartialD]{\\*SubsuperscriptBox[\\(\
\[ScriptCapitalH]\\), \\(grav\\), \\(E, eff, PRD\\)], v}\\), \
\\(\[PartialD]v\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\"\>"], \
"Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805419601254`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                                            =(Running)= \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", "v", " ", "\[HBar]", " ", 
     SuperscriptBox[
      RowBox[{"Sign", "[", "\[Gamma]", "]"}], "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", "b", "]"}]}], "-", 
        RowBox[{"21", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "b"}], "]"}]}], "+", 
        RowBox[{"25", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}], "2"]}], 
    RowBox[{"8192", " ", 
     SqrtBox["\[CapitalDelta]"], " ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]]}],
  SequenceForm[
  "                                            =(Running)= ", 
   Rational[3, 8192] $CellContext`v $CellContext`\[CapitalDelta]^
    Rational[-1, 2] $CellContext`\[HBar] Abs[$CellContext`\[Gamma]]^(-1) 
   Sign[$CellContext`\[Gamma]]^6 (2 Sin[$CellContext`b] - 21 
     Sin[3 $CellContext`b] + 25 Sin[5 $CellContext`b])^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805419621267`*^9}],

Cell[BoxData["\<\"---------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805419631276`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running time\:ff1a\"\>", "\[InvisibleSpace]", 
   "2.8054053`7.598510610960008", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running time\:ff1a", 2.8054053`7.598510610960008, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810640379590496*^9, 3.8106407129653387`*^9, 
  3.8106411700647707`*^9, 3.810641326274125*^9, 3.8106415894650187`*^9, 
  3.810641751872297*^9, 3.8106417834031987`*^9, 3.810642039808236*^9, 
  3.8106421971312685`*^9, 3.810875634514902*^9, 3.8108763659556785`*^9, 
  3.810876499507429*^9, 3.8108766742310395`*^9, 3.8108783194913125`*^9, 
  3.810878402021944*^9, 3.810878503261994*^9, 3.8108788310326347`*^9, 
  3.810879961918887*^9, 3.8108805419641285`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2543, 1303},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.7000001668930054`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 119600, 3073, 12556, "Input"],
Cell[CellGroupData[{
Cell[120204, 3099, 593, 8, 35, "Print"],
Cell[120800, 3109, 595, 8, 35, "Print"],
Cell[121398, 3119, 595, 8, 35, "Print"],
Cell[121996, 3129, 780, 11, 61, "Print"],
Cell[122779, 3142, 644, 9, 37, "Print"],
Cell[123426, 3153, 561, 8, 35, "Print"],
Cell[123990, 3163, 685, 10, 43, "Print"],
Cell[124678, 3175, 563, 8, 35, "Print"],
Cell[125244, 3185, 534, 7, 35, "Print"],
Cell[125781, 3194, 9317, 203, 137, "Print"],
Cell[135101, 3399, 549, 7, 35, "Print"],
Cell[135653, 3408, 533, 7, 35, "Print"],
Cell[136189, 3417, 525, 7, 35, "Print"],
Cell[136717, 3426, 533, 7, 35, "Print"],
Cell[137253, 3435, 524, 7, 35, "Print"],
Cell[137780, 3444, 4176, 94, 100, "Print"],
Cell[141959, 3540, 1043, 14, 63, "Print"],
Cell[143005, 3556, 601, 8, 35, "Print"],
Cell[143609, 3566, 549, 7, 35, "Print"],
Cell[144161, 3575, 791, 11, 42, "Print"],
Cell[144955, 3588, 5013, 124, 77, "Print"],
Cell[149971, 3714, 525, 7, 35, "Print"],
Cell[150499, 3723, 3538, 99, 42, "Print"],
Cell[154040, 3824, 549, 7, 35, "Print"],
Cell[154592, 3833, 791, 11, 42, "Print"],
Cell[155386, 3846, 793, 11, 40, "Print"],
Cell[156182, 3859, 839, 12, 40, "Print"],
Cell[157024, 3873, 8118, 236, 93, "Print"],
Cell[165145, 4111, 9472, 259, 126, "Print"],
Cell[174620, 4372, 533, 7, 35, "Print"],
Cell[175156, 4381, 527, 7, 35, "Print"],
Cell[175686, 4390, 531, 7, 35, "Print"],
Cell[176220, 4399, 525, 7, 35, "Print"],
Cell[176748, 4408, 4711, 94, 108, "Print"],
Cell[181462, 4504, 1078, 15, 37, "Print"],
Cell[182543, 4521, 4774, 95, 108, "Print"],
Cell[187320, 4618, 1179, 17, 37, "Print"],
Cell[188502, 4637, 561, 8, 35, "Print"],
Cell[189066, 4647, 1042, 17, 44, "Print"],
Cell[190111, 4666, 563, 8, 35, "Print"],
Cell[190677, 4676, 536, 7, 35, "Print"],
Cell[191216, 4685, 25781, 627, 436, "Print"],
Cell[217000, 5314, 25445, 616, 436, "Print"],
Cell[242448, 5932, 533, 7, 35, "Print"],
Cell[242984, 5941, 519, 7, 35, "Print"],
Cell[243506, 5950, 531, 7, 35, "Print"],
Cell[244040, 5959, 525, 7, 35, "Print"],
Cell[244568, 5968, 931, 13, 76, "Print"],
Cell[245502, 5983, 929, 13, 76, "Print"],
Cell[246434, 5998, 894, 12, 38, "Print"],
Cell[247331, 6012, 533, 7, 35, "Print"],
Cell[247867, 6021, 519, 7, 35, "Print"],
Cell[248389, 6030, 533, 7, 35, "Print"],
Cell[248925, 6039, 1706, 40, 68, "Print"],
Cell[250634, 6081, 2327, 58, 68, "Print"],
Cell[252964, 6141, 3072, 76, 68, "Print"],
Cell[256039, 6219, 3495, 87, 68, "Print"],
Cell[259537, 6308, 4057, 98, 68, "Print"],
Cell[263597, 6408, 4292, 105, 68, "Print"],
Cell[267892, 6515, 3928, 93, 68, "Print"],
Cell[271823, 6610, 3256, 78, 68, "Print"],
Cell[275082, 6690, 2703, 63, 68, "Print"],
Cell[277788, 6755, 2090, 49, 68, "Print"],
Cell[279881, 6806, 1583, 35, 68, "Print"],
Cell[281467, 6843, 547, 7, 35, "Print"],
Cell[282017, 6852, 1704, 40, 68, "Print"],
Cell[283724, 6894, 2329, 58, 68, "Print"],
Cell[286056, 6954, 3122, 77, 68, "Print"],
Cell[289181, 7033, 3464, 85, 68, "Print"],
Cell[292648, 7120, 4055, 98, 68, "Print"],
Cell[296706, 7220, 4370, 106, 68, "Print"],
Cell[301079, 7328, 3928, 93, 68, "Print"],
Cell[305010, 7423, 3221, 76, 68, "Print"],
Cell[308234, 7501, 2739, 64, 68, "Print"],
Cell[310976, 7567, 2090, 49, 68, "Print"],
Cell[313069, 7618, 1585, 35, 68, "Print"],
Cell[314657, 7655, 563, 8, 35, "Print"],
Cell[315223, 7665, 938, 13, 35, "Print"],
Cell[316164, 7680, 561, 8, 35, "Print"],
Cell[316728, 7690, 693, 9, 35, "Print"],
Cell[317424, 7701, 1715, 38, 68, "Print"],
Cell[319142, 7741, 2220, 52, 68, "Print"],
Cell[321365, 7795, 2831, 66, 68, "Print"],
Cell[324199, 7863, 3434, 83, 68, "Print"],
Cell[327636, 7948, 4096, 97, 68, "Print"],
Cell[331735, 8047, 531, 7, 35, "Print"],
Cell[332269, 8056, 3482, 84, 71, "Print"],
Cell[335754, 8142, 3964, 94, 68, "Print"],
Cell[339721, 8238, 3304, 80, 68, "Print"],
Cell[343028, 8320, 2701, 63, 68, "Print"],
Cell[345732, 8385, 2092, 49, 68, "Print"],
Cell[347827, 8436, 1583, 35, 68, "Print"],
Cell[349413, 8473, 547, 7, 35, "Print"],
Cell[349963, 8482, 716, 10, 35, "Print"],
Cell[350682, 8494, 549, 7, 35, "Print"],
Cell[351234, 8503, 549, 7, 35, "Print"],
Cell[351786, 8512, 695, 9, 35, "Print"],
Cell[352484, 8523, 1715, 38, 68, "Print"],
Cell[354202, 8563, 2220, 52, 68, "Print"],
Cell[356425, 8617, 2871, 67, 68, "Print"],
Cell[359299, 8686, 3352, 79, 68, "Print"],
Cell[362654, 8767, 4094, 97, 68, "Print"],
Cell[366751, 8866, 529, 7, 35, "Print"],
Cell[367283, 8875, 3573, 85, 71, "Print"],
Cell[370859, 8962, 3964, 94, 68, "Print"],
Cell[374826, 9058, 3222, 76, 68, "Print"],
Cell[378051, 9136, 2739, 64, 68, "Print"],
Cell[380793, 9202, 2092, 49, 68, "Print"],
Cell[382888, 9253, 1585, 35, 68, "Print"],
Cell[384476, 9290, 549, 7, 35, "Print"],
Cell[385028, 9299, 716, 10, 35, "Print"],
Cell[385747, 9311, 547, 7, 35, "Print"],
Cell[386297, 9320, 595, 8, 35, "Print"],
Cell[386895, 9330, 541, 7, 35, "Print"],
Cell[387439, 9339, 590, 8, 35, "Print"],
Cell[388032, 9349, 528, 7, 35, "Print"],
Cell[388563, 9358, 518, 7, 35, "Print"],
Cell[389084, 9367, 533, 7, 35, "Print"],
Cell[389620, 9376, 2439, 35, 76, "Print"],
Cell[392062, 9413, 2461, 36, 80, "Print"],
Cell[394526, 9451, 2457, 36, 80, "Print"],
Cell[396986, 9489, 1692, 24, 76, "Print"],
Cell[398681, 9515, 1485, 21, 76, "Print"],
Cell[400169, 9538, 1595, 23, 76, "Print"],
Cell[401767, 9563, 925, 13, 76, "Print"],
Cell[402695, 9578, 1550, 22, 74, "Print"],
Cell[404248, 9602, 694, 9, 35, "Print"],
Cell[404945, 9613, 877, 12, 74, "Print"],
Cell[405825, 9627, 617, 8, 35, "Print"],
Cell[406445, 9637, 813, 11, 35, "Print"],
Cell[407261, 9650, 549, 7, 35, "Print"],
Cell[407813, 9659, 523, 7, 35, "Print"],
Cell[408339, 9668, 3329, 59, 67, "Print"],
Cell[411671, 9729, 3884, 64, 99, "Print"],
Cell[415558, 9795, 538, 7, 35, "Print"],
Cell[416099, 9804, 533, 7, 35, "Print"],
Cell[416635, 9813, 518, 7, 35, "Print"],
Cell[417156, 9822, 533, 7, 35, "Print"],
Cell[417692, 9831, 1255, 28, 81, "Print"],
Cell[418950, 9861, 1289, 29, 81, "Print"],
Cell[420242, 9892, 1253, 28, 81, "Print"],
Cell[421498, 9922, 1287, 29, 81, "Print"],
Cell[422788, 9953, 1256, 28, 81, "Print"],
Cell[424047, 9983, 1288, 29, 81, "Print"],
Cell[425338, 10014, 546, 7, 35, "Print"],
Cell[425887, 10023, 533, 7, 35, "Print"],
Cell[426423, 10032, 518, 7, 35, "Print"],
Cell[426944, 10041, 533, 7, 35, "Print"],
Cell[427480, 10050, 1622, 25, 85, "Print"],
Cell[429105, 10077, 2169, 51, 64, "Print"],
Cell[431277, 10130, 1659, 39, 68, "Print"],
Cell[432939, 10171, 563, 8, 35, "Print"],
Cell[433505, 10181, 543, 7, 35, "Print"],
Cell[434051, 10190, 561, 8, 35, "Print"],
Cell[434615, 10200, 560, 8, 35, "Print"],
Cell[435178, 10210, 1443, 31, 67, "Print"],
Cell[436624, 10243, 1535, 33, 68, "Print"],
Cell[438162, 10278, 531, 7, 35, "Print"],
Cell[438696, 10287, 523, 7, 35, "Print"],
Cell[439222, 10296, 531, 7, 35, "Print"],
Cell[439756, 10305, 3132, 68, 72, "Print"],
Cell[442891, 10375, 2225, 51, 64, "Print"],
Cell[445119, 10428, 543, 7, 35, "Print"],
Cell[445665, 10437, 531, 7, 35, "Print"],
Cell[446199, 10446, 519, 7, 35, "Print"],
Cell[446721, 10455, 533, 7, 35, "Print"],
Cell[447257, 10464, 974, 22, 37, "Print"],
Cell[448234, 10488, 561, 8, 35, "Print"],
Cell[448798, 10498, 531, 7, 35, "Print"],
Cell[449332, 10507, 514, 7, 35, "Print"],
Cell[449849, 10516, 533, 7, 35, "Print"]
}, Open  ]],
Cell[450397, 10526, 36236, 605, 341, "Output"],
Cell[486636, 11133, 517, 7, 70, "Output"],
Cell[CellGroupData[{
Cell[487178, 11144, 1998, 43, 35, "Print"],
Cell[489179, 11189, 593, 8, 35, "Print"],
Cell[489775, 11199, 589, 8, 35, "Print"],
Cell[490367, 11209, 593, 8, 35, "Print"],
Cell[490963, 11219, 705, 10, 56, "Print"],
Cell[491671, 11231, 1105, 21, 56, "Print"],
Cell[492779, 11254, 1643, 41, 81, "Print"],
Cell[494425, 11297, 1641, 41, 81, "Print"],
Cell[496069, 11340, 1638, 41, 81, "Print"],
Cell[497710, 11383, 688, 10, 56, "Print"],
Cell[498401, 11395, 1029, 20, 77, "Print"],
Cell[499433, 11417, 543, 7, 35, "Print"],
Cell[499979, 11426, 627, 8, 35, "Print"],
Cell[500609, 11436, 520, 7, 35, "Print"],
Cell[501132, 11445, 1459, 34, 60, "Print"],
Cell[502594, 11481, 1457, 34, 60, "Print"],
Cell[504054, 11517, 1459, 34, 60, "Print"],
Cell[505516, 11553, 812, 11, 56, "Print"],
Cell[506331, 11566, 563, 8, 35, "Print"],
Cell[506897, 11576, 656, 9, 56, "Print"],
Cell[507556, 11587, 561, 8, 35, "Print"],
Cell[508120, 11597, 2078, 41, 67, "Print"],
Cell[510201, 11640, 1674, 37, 67, "Print"],
Cell[511878, 11679, 1811, 28, 77, "Print"],
Cell[513692, 11709, 1602, 35, 68, "Print"],
Cell[515297, 11746, 549, 7, 35, "Print"],
Cell[515849, 11755, 743, 12, 35, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica-code/CS-LQC-II-Sec-V.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    378418,       7516]
NotebookOptionsPosition[    373582,       7385]
NotebookOutlinePosition[    373979,       7402]
CellTagsIndexPosition[    373936,       7399]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], "  ", 
  RowBox[{"(*", " ", "\"\<Clear\>\"", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BT", "=", 
    RowBox[{"SessionTime", "[", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<=======================================================================\
============\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Sec. V. Dynamical analysis\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<=======================================================================\
============\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   StyleBox[
    RowBox[{"Solve", "::", "ratnz"}], "MessageName"], 
   StyleBox["]", "MessageName"]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"replaceAbsSign", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Abs", "[", "x_", "]"}], "2"], "\[Rule]", 
       SuperscriptBox["x", "2"]}], ",", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "x_", "]"}], "2"]], "\[Rule]", 
       FractionBox["1", 
        SuperscriptBox["x", "2"]]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sign", "[", "\[Gamma]", "]"}], "2"], "\[Rule]", "1"}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"E", ",", "eff", ",", "grav"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", "\[HBar]"}], 
     RowBox[{"8", " ", 
      SqrtBox["\[CapitalDelta]"]}]], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", "b", "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "b", "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"L", ",", "eff", ",", "grav"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "\[HBar]", "  ", "v"}], 
     RowBox[{"8192", " ", 
      SqrtBox["\[CapitalDelta]"], " ", 
      RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", "b", "]"}]}], "-", 
       RowBox[{"21", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "b"}], "]"}]}], "+", 
       RowBox[{"25", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalH]", 
    RowBox[{"Full", ",", "eff", ",", "grav"}]], "=", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalH]", 
     RowBox[{"E", ",", "eff", ",", "grav"}]], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"L", ",", "eff", ",", "grav"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalH]", "T"], "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["p", "T"], "2"], 
    RowBox[{"4", " ", "\[Pi]", "  ", 
     RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", "\[HBar]", " ", "G", " ", 
     SqrtBox["\[CapitalDelta]"], " ", "v"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalH]", 
     RowBox[{"Full", ",", "eff", ",", "tot"}]], "=", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalH]", "T"], "+", 
     SubscriptBox["\[ScriptCapitalH]", 
      RowBox[{"Full", ",", "eff", ",", "grav"}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "b_", "]"}], "=", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "256"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "b", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "b"}], "]"}]}], "+", 
           RowBox[{"25", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], "2048"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gbsol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "[", "b", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ")"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "<", "b", "<", "\[Pi]"}]}], "}"}], ",", 
      "b"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Fig. 2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paraphysics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "1"}], ",", 
     RowBox[{"\[HBar]", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parap", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", "T"], "\[Rule]", "100"}], ",", 
      RowBox[{
       SubscriptBox["p", "T"], "\[Rule]", "1000"}], ",", 
      RowBox[{
       SubscriptBox["p", "T"], "\[Rule]", "10000"}], ",", 
      RowBox[{
       SubscriptBox["p", "T"], "\[Rule]", "100000"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vb", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Last", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalH]", 
         RowBox[{"Full", ",", "eff", ",", "tot"}]], "\[Equal]", "0"}], ",", 
       "v"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "b_", "]"}], "=", 
    RowBox[{"v", "/.", "vb"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bvlabelp", "=", "1.15"}], ";", "                            ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "location", " ", "of", " ", "p", " ", "in", " ", "plot", " ", "of", " ", 
      "v"}], "-", "b"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"nearone", "=", 
    RowBox[{"1", "-", 
     SuperscriptBox["10", 
      RowBox[{"-", "2"}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pvb1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
        RowBox[{"parap", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{"-", "nearone"}], "*", "\[Pi]"}], ",", 
       RowBox[{"nearone", "*", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"58", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "15"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(p\), \
\(T\)]\)=\!\(\*SuperscriptBox[\(10\), \(2\)]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"bvlabelp", ",", 
             RowBox[{"17", "*", 
              SuperscriptBox["10", "1"]}]}], "}"}]}], "]"}], ",", "10", ",", 
         "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pvb2", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
        RowBox[{"parap", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{"-", "nearone"}], "*", "\[Pi]"}], ",", 
       RowBox[{"nearone", "*", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"58", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(p\), \
\(T\)]\)=\!\(\*SuperscriptBox[\(10\), \(3\)]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"bvlabelp", ",", 
             RowBox[{"17", "*", 
              SuperscriptBox["10", "2"]}]}], "}"}]}], "]"}], ",", "10", ",", 
         "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pvb3", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
        RowBox[{"parap", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{"-", "nearone"}], "*", "\[Pi]"}], ",", 
       RowBox[{"nearone", "*", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"58", ",", "42"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(p\), \
\(T\)]\)=\!\(\*SuperscriptBox[\(10\), \(4\)]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"bvlabelp", ",", 
             RowBox[{"17", "*", 
              SuperscriptBox["10", "3"]}]}], "}"}]}], "]"}], ",", "10", ",", 
         "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pvb4", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
         RowBox[{"parap", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{
         RowBox[{"-", "nearone"}], "*", "\[Pi]"}], ",", 
        RowBox[{"nearone", "*", "\[Pi]"}]}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"58", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"35", ",", "3"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<b\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
      RowBox[{"Prolog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(p\), \
\(T\)]\)=\!\(\*SuperscriptBox[\(10\), \(5\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"bvlabelp", ",", 
              RowBox[{"17", "*", 
               SuperscriptBox["10", "4"]}]}], "}"}]}], "]"}], ",", "10", ",", 
          "Black"}], "]"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"fvb", "=", 
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pvb1", ",", "pvb2", ",", "pvb3", ",", "pvb4"}], "}"}], ",", 
    RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<v-b.pdf\>\"", ",", "fvb", ",", 
    RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The energy density of the matter, the local maximal values of \
\!\(\*SubsuperscriptBox[\(\[Rho]\), \(T\), \(Full, eff\)]\)(b)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"",
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"psol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalH]", 
        RowBox[{"Full", ",", "eff", ",", "tot"}]], "\[Equal]", "0"}], ",", 
      SubscriptBox["p", "T"]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq. (5.2)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<The matter density:   \!\(\*SubsuperscriptBox[\(\[Rho]\), \(T\), \
\(Full, eff\)]\)(b) = \!\(\*FractionBox[SubsuperscriptBox[\(p\), \(T\), \
\(2\)], \(2 \*SuperscriptBox[\(V\), \(2\)]\)]\) = \
\!\(\*FractionBox[SubscriptBox[\(p\), \(T\)], \(8\\\ \*SuperscriptBox[\(\[Pi]\
\), \(2\)]\\\ \*SuperscriptBox[\(G\), \(2\)]\\\ \*SuperscriptBox[\(\[HBar]\), \
\(2\)]\\\ \*SuperscriptBox[\(\[Gamma]\), \(2\)]\\\ \[CapitalDelta]\\\ \
\*SuperscriptBox[\(v\), \(2\)]\)]\) = (using \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]\)=0) =\>\"", ",", " ", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["p", "T"], "2"], "/.", 
       RowBox[{"psol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["\[HBar]", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]", " ", 
       SuperscriptBox["v", "2"]}]], "]"}], "/.", "replaceAbsSign"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<                              =\!\(\*FractionBox[\(3\), \(2\\\ \[Pi]\\\
\ G\\\ \*SuperscriptBox[\(\[Gamma]\), \(2\)]\\\ \[CapitalDelta]\)]\) \
g(b)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<                or:   \!\(\*SubsuperscriptBox[\(\[Rho]\), \(T\), \
\(Full, eff\)]\)(b) = \!\(\*FractionBox[SubsuperscriptBox[\(p\), \(T\), \
\(2\)], \(2 \*SuperscriptBox[\(V\), \(2\)]\)]\) = (using \
\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]\)=0) = \
- \!\(\*FractionBox[SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \
\(Full, eff\)], \(V\)]\) = \>\"", ",", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"-", 
      FractionBox[
       SubscriptBox["\[ScriptCapitalH]", 
        RowBox[{"Full", ",", "eff", ",", "grav"}]], 
       RowBox[{"2", "*", "\[Pi]", "*", 
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "*", "G", "*", "\[HBar]", "*", 
        SqrtBox["\[CapitalDelta]"], "*", "v"}]]}], "]"}], "/.", 
    "replaceAbsSign"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<                              =\!\(\*FractionBox[\(3\), \(2\\\ \
\[Pi]\\\ G\\\ \*SuperscriptBox[\(\[Gamma]\), \(2\)]\\\ \[CapitalDelta]\)]\) \
g(b)\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gp0sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "'"}], "[", "b", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ")"}], 
          "\[Equal]", "0"}], "&&", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "''"}], "[", "b", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], ")"}], "<", 
          "0"}]}], ",", 
        RowBox[{"0", "\[LessEqual]", "b", "\[LessEqual]", "\[Pi]"}]}], "}"}], 
      ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(T, crit\)]\) = \>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"HoldForm", "[", 
          FractionBox["1", 
           RowBox[{"8", "\[Pi]", " ", "G", " ", "\[CapitalDelta]"}]], "]"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{"8", "\[Pi]", " ", "G", " ", "\[CapitalDelta]", 
           FractionBox["3", 
            RowBox[{"2", " ", "\[Pi]", " ", "G", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], " ", 
           RowBox[{"g", "[", "b", "]"}]}], ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], "/.", 
       RowBox[{"gp0sol", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", "\"\<   at b = \>\"", ",", 
      RowBox[{"b", "/.", 
       RowBox[{"gp0sol", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "gp0sol", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<The current value of b:    b = \!\(\*FractionBox[\(\[Gamma]\\\ \
\*SqrtBox[\(\[CapitalDelta]\)]\), \(2\)]\) \!\(\*SubscriptBox[\(H\), \(0\)]\) \
=(\[Gamma]=0.2375,\!\(\*SubscriptBox[\(H\), \
\(0\)]\)\[TildeTilde]2.1855*\!\(\*SuperscriptBox[\(10\), \(-18\)]\))= \>\"", 
   ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SqrtBox["\[CapitalDelta]"]}], "2"], "*", " ", "2.1855319942606754`", 
      "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "18"}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"2", "*", 
        SqrtBox["3"], "*", "\[Pi]", "*", 
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "*", "G", "*", "\[HBar]"}]}], 
      "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "\[Rule]", 
       RowBox[{"6.67", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}]}], ",", 
      RowBox[{"\[HBar]", "\[Rule]", 
       FractionBox[
        RowBox[{"6.62607015", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "34"}]]}], 
        RowBox[{"2", "*", "\[Pi]"}]]}], ",", 
      RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Hence the universe where we live locates in the region I.\>\"", "]"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The asymptotic behavior of the effecive dynamics\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"",
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PoissonBracket", "[", 
     RowBox[{"f_", ",", "g_", ",", "b_", ",", "v_", ",", "T_", ",", "pT_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Sign", "[", "\[Gamma]", "]"}], "\[HBar]"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "b"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "v"}], "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "v"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "T"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"g", ",", "pT"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "pT"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"g", ",", "T"}], "]"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<In the region I\:ff0cExpanding g(b) at \!\(\*SubscriptBox[\(b\), \
\(0\)]\) up to the second order yields\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq. (5.5)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(Full, \
eff\)]\)  ->  -\!\(\*FractionBox[\(3\\\ \[HBar]\\\ v\), \(Abs[\[Gamma]]\\\ \
\*SqrtBox[\(\[CapitalDelta]\)]\)]\)[g'(\!\(\*SubscriptBox[\(b\), \(0\)]\))(b-\
\!\(\*SubscriptBox[\(b\), \(0\)]\))+\!\(\*FractionBox[\(g'' \
\((\*SubscriptBox[\(b\), \(0\)])\)\), \(2\)]\)(b-\!\(\*SubscriptBox[\(b\), \
\(0\)]\)\!\(\*SuperscriptBox[\()\), \
\(2\)]\)]+\!\(\*FractionBox[SuperscriptBox[SubscriptBox[\(p\), \(T\)], \
\(2\)], \(4\\\ \[Pi]\\\ \\\ Abs[\[Gamma]]\\\ \[HBar]\\\ G\\\ \*SqrtBox[\(\
\[CapitalDelta]\)]\\\ v\)]\)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalH]", 
     RowBox[{"tot", ",", "c"}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[HBar]", " ", "v"}], 
        RowBox[{
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", 
         SqrtBox["\[CapitalDelta]"]}]]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gp", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "b0"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "gpp", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "b0"}], ")"}], "2"]}]}], ")"}]}], "+", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["p", "T"], "2"], 
      RowBox[{"4", " ", "\[Pi]", "  ", 
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], " ", "\[HBar]", " ", "G", " ", 
       SqrtBox["\[CapitalDelta]"], " ", "v"}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H2rescale", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["3", 
           RowBox[{"8", "*", "\[Pi]", "*", "G"}]], "*", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"PoissonBracket", "[", 
              RowBox[{"v", ",", 
               SubscriptBox["\[ScriptCapitalH]", 
                RowBox[{"tot", ",", "c"}]], ",", "b", ",", "v", ",", "T", ",", 
               SubscriptBox["p", "T"]}], "]"}], 
             RowBox[{"3", "*", "v"}]], ")"}], "2"]}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[ScriptCapitalH]", 
              RowBox[{"tot", ",", "c"}]], "\[Equal]", "0"}], ",", "b"}], 
           "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["p", "T"], "\[Rule]", " ", 
          SqrtBox[
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["\[HBar]", "2"], " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]", " ", 
            SuperscriptBox["v", "2"], " ", 
            SubscriptBox["\[Rho]", "T"]}]]}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"G", ">", "0"}], "&&", 
        RowBox[{"\[CapitalDelta]", ">", "0"}], "&&", 
        RowBox[{"\[HBar]", ">", "0"}], "&&", 
        RowBox[{"v", ">", "0"}]}]}], "]"}], "/.", "replaceAbsSign"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eq. (5.7)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\< \!\(\*SubsuperscriptBox[\(H\), \(Full, eff\), \(2\)]\) -> (Running) \
-> \>\"", ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"8", "*", "\[Pi]", "*", "G"}], "3"], " ", "H2rescale"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gp", "\[Rule]", 
       RowBox[{
       "HoldForm", "[", "\"\<g'(\!\(\*SubscriptBox[\(b\), \(0\)]\))\>\"", 
        "]"}]}], ",", 
      RowBox[{"gpp", "\[Rule]", 
       RowBox[{
       "HoldForm", "[", "\"\<g''(\!\(\*SubscriptBox[\(b\), \(0\)]\))\>\"", 
        "]"}]}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eqs. (5.8) and (5.11)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<For the case of \[Gamma]=0.2375:\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<At \!\(\*SubscriptBox[\(b\), \(0\)]\)=\!\(\*SubscriptBox[\(b\), \(c, \
I, 1\)]\) : \>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<    g'(\!\(\*SubscriptBox[\(b\), \(0\)]\))  = \>\"", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "'"}], "[", "b", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"b", "\[Rule]", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<    g''(\!\(\*SubscriptBox[\(b\), \(0\)]\)) = \>\"", ",", 
    RowBox[{"gppb", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g", "''"}], "[", "b", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"b", "\[Rule]", "0"}], "}"}]}], "//", "Simplify"}]}], ",", 
    "\"\<,    \!\(\*FractionBox[\(g'' \((\*SubscriptBox[\(b\), \(0\)])\)\), \
\(2\)]\)  = \>\"", ",", "1"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<At \!\(\*SubscriptBox[\(b\), \(0\)]\)=\!\(\*SubscriptBox[\(b\), \(c, \
I, 2\)]\) : \>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<    g'(\!\(\*SubscriptBox[\(b\), \(0\)]\))  = \>\"", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"g", "'"}], "[", "b", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], "/.", 
    RowBox[{"gbsol", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<    g''(\!\(\*SubscriptBox[\(b\), \(0\)]\)) = \>\"", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"g", "''"}], "[", "b", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], "/.", 
    RowBox[{"gbsol", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], ",", 
   "\"\<,   \!\(\*FractionBox[\(g'' \((\*SubscriptBox[\(b\), \(0\)])\)\), \(2\
\)]\) = \>\"", ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"g", "''"}], "[", "b", "]"}], "2"], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], "/.", 
    RowBox[{"gbsol", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<    \!\(\*SubscriptBox[\(\[CapitalLambda]\), \(eff\)]\) = \
\!\(\*FractionBox[SuperscriptBox[\(3[g' \((\*SubscriptBox[\(b\), \
\(0\)])\)]\), \(2\)], \(\*SuperscriptBox[\(\[Gamma]\), \(2\)]\\\ \
\[CapitalDelta]\)]\) =(Running)= \>\"", ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", "'"}], "[", "b", "]"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], "/.", 
    RowBox[{"gbsol", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<    \!\(\*SubscriptBox[OverscriptBox[\(\[Rho]\), \(~\)], \(T\)]\) = \
\!\(\*FractionBox[\(g'' \((\*SubscriptBox[\(b\), \(0\)])\)\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(T\)]\) =(Running)= \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"g", "''"}], "[", "b", "]"}], "2"], 
       SubscriptBox["\[Rho]", "T"]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], "/.", 
     RowBox[{"gbsol", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<type-I-2:  \[Alpha]-\[Gamma] and \[Beta]-\[Gamma]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"",
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalH]", 
         RowBox[{"Full", ",", "eff", ",", "grav"}]], "\[Equal]", "0"}], ",", 
       "b"}], "]"}], "[", 
     RowBox[{"[", "11", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}], "}"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", "\[Gamma]_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"g", "''"}], "[", "b", "]"}], "2"], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"Full", ",", "eff", ",", "grav"}]], "\[Equal]", "0"}], ",", 
        "b"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "[", "\[Gamma]_", "]"}], "=", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", "'"}], "[", "b", "]"}], ")"}], "2"]}], 
       RowBox[{"8", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"]}]], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"Full", ",", "eff", ",", "grav"}]], "\[Equal]", "0"}], ",",
          "b"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "0.2375", "]"}], "\[IndentingNewLine]", "8", 
    "\[Pi]", " ", 
    RowBox[{"\[Beta]", "[", "0.2375", "]"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Fig. 3\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Plots of \[Alpha](\[Gamma]) and \[Beta](\[Gamma])\>\"", 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"LogPlot", "[", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "\[Gamma]", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{"-", "0.45"}], ",", "0.45"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "\[Gamma]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", 
       RowBox[{"-", "20"}], ",", "20"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Solutions to \[Alpha](\[Gamma])=0 \:ff1a   \>\"", ",", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "\[Gamma]", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "0"}], "}"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<alpha-gamma-1.pdf\>\"", ",", "p1", ",", 
   RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<alpha-gamma-2.pdf\>\"", ",", "p2", ",", 
    RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Fig. 4\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "\[Gamma]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<\[Beta]\>\""}], "}"}]}], ",", 
     RowBox[{"Exclusions", "\[Rule]", "None"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<beta-gamma.pdf\>\"", ",", "p3", ",", 
    RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The relative evolution of v w.r.t the scalar field T\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  StyleBox[
   RowBox[{"Solve", "::", "ratnz"}], "MessageName"], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   StyleBox[
    RowBox[{"NSolve", "::", "ratnz"}], "MessageName"], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Eqs. (5.13) and (5.14)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vb", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Last", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalH]", 
          RowBox[{"Full", ",", "eff", ",", "tot"}]], "\[Equal]", "0"}], ",", 
        "v"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<v = v(b,\!\(\*SubscriptBox[\(p\), \(T\)]\)) = \>\"", ",", 
   RowBox[{
    RowBox[{"v", "[", "b_", "]"}], "=", 
    RowBox[{
     RowBox[{"v", "/.", "vb"}], "/.", "replaceAbsSign"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*FractionBox[\(dT\), \(db\)]\) = \!\(\*FractionBox[\({T, \
\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]}\), \({b, \
\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]}\)]\) \
=(using v=v(b))= \>\"", ",", 
    RowBox[{"dTdb", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PoissonBracket", "[", 
            RowBox[{"T", ",", 
             SubscriptBox["\[ScriptCapitalH]", 
              RowBox[{"Full", ",", "eff", ",", "tot"}]], ",", "b", ",", "v", 
             ",", "T", ",", 
             SubscriptBox["p", "T"]}], "]"}], "/", 
           RowBox[{"PoissonBracket", "[", 
            RowBox[{"b", ",", 
             SubscriptBox["\[ScriptCapitalH]", 
              RowBox[{"Full", ",", "eff", ",", "tot"}]], ",", "b", ",", "v", 
             ",", "T", ",", 
             SubscriptBox["p", "T"]}], "]"}]}], ")"}], "/.", "vb"}], ",", 
        RowBox[{"\[HBar]", ">", "0"}]}], "]"}], "/.", "replaceAbsSign"}]}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<------------------------------\>\"", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", " ", "the"}]}]}]}]}]}]}], " ", "region", " ", "of", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"b", " ", "--"}], "--"}], "--"}], "--"}], 
    RowBox[{"--", 
     RowBox[{"--", "--"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paraphysics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "\[Rule]", "1"}], ",", 
     RowBox[{"\[HBar]", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Gamma]", "\[Rule]", "0.2375"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"para", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "T"], "\[Rule]", "100"}], ",", 
     RowBox[{
      SubscriptBox["p", "T"], "\[Rule]", "1000"}], ",", 
     RowBox[{
      SubscriptBox["p", "T"], "\[Rule]", "10000"}], ",", 
     RowBox[{
      SubscriptBox["p", "T"], "\[Rule]", "100000"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bsolmakesence", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalH]", 
           RowBox[{"Full", ",", "eff", ",", "grav"}]], "/.", "paraphysics"}], 
         ")"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"b", ">", "0"}], "&&", 
        RowBox[{"b", "<", "\[Pi]"}]}]}], "}"}], ",", "b"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<Using the condition that \
\!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(Full, eff\)]\)=0 \
and 0<b<\[Pi], we have that  \>\"", ",", "bsolmakesence"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bRegion", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], ")"}], 
         "\[Equal]", 
         RowBox[{"8", "*", 
          SubscriptBox["p", "T"]}]}], ",", 
        RowBox[{
         RowBox[{"b", ">", "0"}], "&&", 
         RowBox[{"b", "<", 
          RowBox[{"(", 
           RowBox[{"b", "/.", 
            RowBox[{"bsolmakesence", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]}], "}"}], ",", "b"}],
      "]"}]}]}], ";", "         ", 
  RowBox[{"(*", 
   RowBox[{"Initial", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bstart", "=", 
   RowBox[{"(", 
    RowBox[{"b", "/.", 
     RowBox[{"First", "@", "bRegion"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bend", "=", 
    RowBox[{"(", 
     RowBox[{"b", "/.", 
      RowBox[{"Last", "@", "bRegion"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Setting\:ff1a                                 G = \>\"", ",", 
    RowBox[{"G", "/.", "paraphysics"}], ",", "\"\<,    \[HBar] = \>\"", ",", 
    RowBox[{"\[HBar]", "/.", "paraphysics"}], ",", "\"\<,    \[Gamma] = \>\"",
     ",", 
    RowBox[{"\[Gamma]", "/.", "paraphysics"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<The region of b satisfying v[b]\[LessEqual]\>\"", ",", 
   RowBox[{
    RowBox[{"v", "[", "bstart", "]"}], "/.", "paraphysics"}], ",", 
   "\"\< :    b\[Element][\>\"", " ", ",", "bstart", ",", "\"\<,\>\"", ",", 
   "bend", ",", "\"\<]\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<Evolution of v with initial data:         v(\!\(\*SubscriptBox[\(b\), \
\(start\)]\)=\>\"", ",", "bstart", ",", "\"\<)=\>\"", ",", 
    RowBox[{
     RowBox[{"v", "[", "bstart", "]"}], "/.", "paraphysics"}], ",", 
    "\"\<  ->  v=(\!\(\*SubscriptBox[\(b\), \(end\)]\)=\>\"", ",", "bend", 
    ",", "\"\<)=\>\"", ",", 
    RowBox[{
     RowBox[{"v", "[", "bend", "]"}], "/.", "paraphysics"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", " ", "plot"}]}]}]}]}]}]}], " ", "T"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", " ", "--"}], "--"}], "--"}], "--"}], 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tinitial", "=", "1"}], ";", "                               ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Initial", " ", "value", " ", "of", " ", "T", " ", "at", " ", "b"}], "=", 
     SubscriptBox["b", "start"]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"blabelp", "=", "1.15"}], ";", "                            ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "location", " ", "of", " ", "p", " ", "in", " ", "plot", " ", "of", " ", 
      "v"}], "-", "b"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Tlabelp", "=", 
    RowBox[{"Tinitial", "-", "0.2"}]}], ";", "      ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "location", " ", "of", " ", "p", " ", "in", " ", "plot", " ", "of", " ", 
      "v"}], "-", "T"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"T", "=", 
    RowBox[{"NDSolveValue", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"T", "'"}], "[", "b", "]"}], "\[Equal]", "dTdb"}], "/.", 
         "paraphysics"}], ",", 
        RowBox[{
         RowBox[{"T", "[", "bstart", "]"}], "\[Equal]", "Tinitial"}]}], "}"}],
       ",", "T", ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "bstart", ",", "bend"}], "}"}]}], "]"}]}], ";", 
   "       ", 
   RowBox[{"(*", 
    RowBox[{"Initial", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Evolution of T with initial data:         \
T(\!\(\*SubscriptBox[\(b\), \(start\)]\)=\>\"", ",", "bstart", ",", 
     "\"\<)=\>\"", ",", 
     RowBox[{"T", "[", "bstart", "]"}], ",", 
     "\"\<  ->  T=(\!\(\*SubscriptBox[\(b\), \(end\)]\)=\>\"", ",", "bend", 
     ",", "\"\<)=\>\"", ",", 
     RowBox[{"T", "[", "bend", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Fig. 4\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"arrow", "=", 
    RowBox[{
     RowBox[{"Line", "[", "x_", "]"}], "\[RuleDelayed]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Arrowheads", "[", 
        RowBox[{"{", 
         RowBox[{"0.", ",", "0.07", ",", "0.07", ",", "0.07", ",", "0."}], 
         "}"}], "]"}], ",", 
       RowBox[{"Arrow", "[", "x", "]"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pvt1", "=", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"T", "[", "b", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
         RowBox[{"para", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "bstart", ",", "bend"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"58", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
      RowBox[{"Prolog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(p\), \
\(T\)]\)=\!\(\*SuperscriptBox[\(10\), \(2\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"Tlabelp", ",", 
              RowBox[{"6", "*", 
               SuperscriptBox["10", "2"]}]}], "}"}]}], "]"}], ",", "10", ",", 
          "Black"}], "]"}], "}"}]}]}], "]"}], "/.", "arrow"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pvt2", "=", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"T", "[", "b", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
         RowBox[{"para", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "bstart", ",", "bend"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"58", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
      RowBox[{"Prolog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(p\), \
\(T\)]\)=\!\(\*SuperscriptBox[\(10\), \(3\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"Tlabelp", ",", 
              RowBox[{"6", "*", 
               SuperscriptBox["10", "3"]}]}], "}"}]}], "]"}], ",", "10", ",", 
          "Black"}], "]"}], "}"}]}]}], "]"}], "/.", "arrow"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pvt3", "=", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"T", "[", "b", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
         RowBox[{"para", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "bstart", ",", "bend"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"58", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
      RowBox[{"Prolog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(p\), \
\(T\)]\)=\!\(\*SuperscriptBox[\(10\), \(4\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"Tlabelp", ",", 
              RowBox[{"6", "*", 
               SuperscriptBox["10", "4"]}]}], "}"}]}], "]"}], ",", "10", ",", 
          "Black"}], "]"}], "}"}]}]}], "]"}], "/.", "arrow"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pvt4", "=", 
    RowBox[{
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", "b", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", "b", "]"}], "/.", "paraphysics"}], "/.", 
          RowBox[{"para", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "bstart", ",", "bend"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58", ",", "42"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"30", ",", "3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<T\>\"", ",", "\"\<v\>\""}], "}"}]}], ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(p\), \(T\)]\)=\!\(\*SuperscriptBox[\(10\
\), \(5\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"Tlabelp", ",", 
               RowBox[{"6", "*", 
                SuperscriptBox["10", "5"]}]}], "}"}]}], "]"}], ",", "10", ",",
            "Black"}], "]"}], "}"}]}]}], "]"}], "/.", "arrow"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fvt", "=", 
   RowBox[{"Column", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pvt1", ",", "pvt2", ",", "pvt3", ",", "pvt4"}], "}"}], ",", 
     RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<v-T.pdf\>\"", ",", "fvt", ",", 
    RowBox[{"Spacings", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The comological parameters\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\>\"",
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["E", "p"], "=", 
   RowBox[{"1.6", "*", 
    SuperscriptBox["10", "9"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[HBar]", "=", 
   FractionBox[
    RowBox[{"6.62606896`", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "34"}]]}], 
    RowBox[{"2", "*", "\[Pi]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"6.67259", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "11"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", "299792458"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalOmega]", "\[CapitalLambda]"], "=", "0.6847"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"0", ",", "scale"}]], "=", "67.36"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"1.", " ", "The", " ", "Hubble", " ", "parameter", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "Mpc"}], "=", 
       RowBox[{
        SuperscriptBox["10", "6"], "pc"}]}], ",", " ", 
      RowBox[{
       RowBox[{"1", "pc"}], "\[TildeTilde]", 
       RowBox[{"3.26", " ", "ly"}]}]}], ")"}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", "     "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The current value of the Hubble parameter\:ff1a  \
\!\(\*SubscriptBox[\(H\), \(0\)]\) = \>\"", ",", 
    SubscriptBox["H", 
     RowBox[{"0", ",", "scale"}]], ",", 
    "\"\< km\[CenterDot]\!\(\*SuperscriptBox[\(s\), \(-1\)]\)\[CenterDot]\!\(\
\*SuperscriptBox[\(Mpc\), \(-1\)]\)\>\"", ",", "\"\< = \>\"", ",", 
    FractionBox[
     SubscriptBox["H", 
      RowBox[{"0", ",", "scale"}]], 
     RowBox[{"3.26", "*", 
      SuperscriptBox["10", "6"]}]], ",", 
    "\"\< km\[CenterDot]\!\(\*SuperscriptBox[\(s\), \(-1\)]\)\[CenterDot]\!\(\
\*SuperscriptBox[\(ly\), \(-1\)]\)\>\"", ",", " ", "\"\< = \>\"", ",", 
    RowBox[{
     FractionBox[
      SubscriptBox["H", 
       RowBox[{"0", ",", "scale"}]], 
      RowBox[{"3.26", "*", 
       SuperscriptBox["10", "6"]}]], "*", "3600"}], ",", "\"\< km/h/ly\>\"", 
    ",", " ", "\"\< = \>\"", ",", 
    RowBox[{
     FractionBox[
      SubscriptBox["H", 
       RowBox[{"0", ",", "scale"}]], 
      RowBox[{"3.26", "*", 
       SuperscriptBox["10", "6"]}]], "*", "3600", "*", 
     SuperscriptBox["10", "3"]}], ",", "\"\< m/h/ly\>\""}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<                                             \
\!\(\*SubscriptBox[\(H\), \(0\)]\) = \>\"", ",", 
    SubscriptBox["H", 
     RowBox[{"0", ",", "scale"}]], ",", 
    "\"\< km\[CenterDot]\!\(\*SuperscriptBox[\(s\), \(-1\)]\)\[CenterDot]\!\(\
\*SuperscriptBox[\(Mpc\), \(-1\)]\)\>\"", ",", "\"\< = \>\"", ",", 
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"0", ",", "scale"}]], "*", 
     SuperscriptBox["10", "3"], "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}], ",", 
    "\"\< m\[CenterDot]\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(pc\), \(-1\)]\)\>\"", ",", 
    "\"\< = \>\"", ",", 
    RowBox[{
     SubscriptBox["H", "0"], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"0", ",", "scale"}]], "*", 
       SuperscriptBox["10", "3"], "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3.26", "*", "c", "*", "365", "*", "24", "*", "3600"}], 
         ")"}], 
        RowBox[{"-", "1"}]]}], "//", "N"}]}], ",", 
    "\"\< \!\(\*SuperscriptBox[\(s\), \(-1\)]\)\>\""}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "2.", " ", "The", " ", "age", " ", "of", " ", "the", " ", "universe"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The age of the universe:  \!\(\*SubscriptBox[\(t\), \(0\)]\) \
\[TildeTilde] \!\(\*FractionBox[\(1\), SubscriptBox[\(H\), \(0\)]]\) = \>\"", 
    ",", 
    RowBox[{
     FractionBox["1", 
      SubscriptBox["H", "0"]], "*", 
     FractionBox["1", 
      RowBox[{"365", "*", "24", "*", "3600"}]]}], ",", "\"\< y\>\"", ",", 
    "\"\< = \>\"", ",", 
    RowBox[{
     FractionBox["1", 
      SubscriptBox["H", "0"]], "*", 
     FractionBox["1", 
      RowBox[{"365", "*", "24", "*", "3600"}]], 
     FractionBox["1", 
      SuperscriptBox["10", "9"]]}], ",", "\"\< Gyr\>\""}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"3.", " ", "Theoretical", " ", "values", " ", 
    RowBox[{"v", ".", "s", ".", " ", "and"}], " ", "observable", " ", 
    "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", 
    RowBox[{"\[CapitalLambda]", ",", "tho"}]], "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["E", "p"], ")"}], "4"], 
    RowBox[{"16", "*", 
     SuperscriptBox["\[Pi]", "2"], "*", 
     SuperscriptBox["\[HBar]", "3"], "*", 
     SuperscriptBox["c", "5"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalLambda]", "obs"], "=", 
    FractionBox[
     RowBox[{"3", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["H", "0"], ")"}], "2"], "*", 
      SubscriptBox["\[CapitalOmega]", "\[CapitalLambda]"]}], 
     SuperscriptBox["c", "2"]]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The vacuum energy density :\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<        \!\(\*SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \
\(tho\)]\) = \!\(\*FractionBox[SuperscriptBox[\((\*SubscriptBox[\(E\), \
\(p\)])\), \(4\)], \(16*\*SuperscriptBox[\(\[Pi]\), \
\(2\)]*\*SuperscriptBox[\(\[HBar]\), \(3\)]*\*SuperscriptBox[\(c\), \(5\)]\)]\
\) = \>\"", ",", 
   SubscriptBox["\[Rho]", 
    RowBox[{"\[CapitalLambda]", ",", "tho"}]], ",", 
   "\"\< kg/\!\(\*SuperscriptBox[\(m\), \(3\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<        \!\(\*SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \
\(obs\)]\) = \!\(\*FractionBox[\(\*SuperscriptBox[\(c\), \(2\)] \
\*SubscriptBox[\(\[CapitalLambda]\), \(obs\)]\), \(8\\\ \[Pi]\\\ G\)]\) \
\!\(\*FractionBox[\(\((\*SuperscriptBox[\(m\), \(2\)]/\*SuperscriptBox[\(s\), \
\(2\)])\)\[CenterDot]\*SuperscriptBox[\(m\), \(-2\)]\), \(\((kg\[CenterDot]m\
\[CenterDot]\*SuperscriptBox[\(s\), \
\(-2\)])\)\[CenterDot]\*SuperscriptBox[\(m\), \(2\)]/\*SuperscriptBox[\(kg\), \
\(2\)]\)]\) = \>\"", ",", 
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"\[CapitalLambda]", ",", "obs"}]], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["c", "2"], "*", 
       SubscriptBox["\[CapitalLambda]", "obs"]}], 
      RowBox[{"8", " ", "\[Pi]", " ", "G"}]]}], ",", 
    "\"\< kg/\!\(\*SuperscriptBox[\(m\), \(3\)]\)\>\""}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The cosmological constant\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<        \!\(\*SubscriptBox[\(\[CapitalLambda]\), \(tho\)]\) = \
\!\(\*FractionBox[\(8*\[Pi]*G\), SuperscriptBox[\(c\), \
\(2\)]]\)\!\(\*SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \(tho\)]\) \
= \>\"", ",", 
   RowBox[{
    SubscriptBox["\[CapitalLambda]", "tho"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"8", "*", "\[Pi]", "*", "G"}], 
      SuperscriptBox["c", "2"]], 
     SubscriptBox["\[Rho]", 
      RowBox[{"\[CapitalLambda]", ",", "tho"}]]}]}], ",", 
   "\"\< kg/\!\(\*SuperscriptBox[\(m\), \(3\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<        \!\(\*SubscriptBox[\(\[CapitalLambda]\), \(obs\)]\) = \
\!\(\*FractionBox[\(3*\*SuperscriptBox[\((\*SubscriptBox[\(H\), \(0\)])\), \
\(2\)]*\*SubscriptBox[\(\[CapitalOmega]\), \(\[CapitalLambda]\)]\), \
SuperscriptBox[\(c\), \(2\)]]\) = \>\"", ",", 
    SubscriptBox["\[CapitalLambda]", "obs"], ",", 
    "\"\< \!\(\*SuperscriptBox[\(m\), \(-2\)]\)\>\""}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*FractionBox[SubscriptBox[\(\[CapitalLambda]\), \(obs\)], \
SubscriptBox[\(\[CapitalLambda]\), \(tho\)]]\) = \>\"", ",", 
   FractionBox[
    SubscriptBox["\[CapitalLambda]", "obs"], 
    SubscriptBox["\[CapitalLambda]", "tho"]]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*FractionBox[SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \
\(obs\)], SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \(tho\)]]\) = \
\>\"", ",", 
    FractionBox[
     SubscriptBox["\[Rho]", 
      RowBox[{"\[CapitalLambda]", ",", "obs"}]], 
     SubscriptBox["\[Rho]", 
      RowBox[{"\[CapitalLambda]", ",", "tho"}]]]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<------------------------------\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ET", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Running time\:ff1a\>\"", ",", 
   RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.810878968070362*^9, 3.8108789691599236`*^9}, {
   3.8108791455206485`*^9, 3.8108791502303596`*^9}, {3.8108798579523287`*^9, 
   3.8108798895082273`*^9}, 3.81087993648503*^9, {3.810880453184439*^9, 
   3.8108804631290045`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.81088046814622*^9}],

Cell[BoxData["\<\"Sec. V. Dynamical analysis\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804681512365`*^9}],

Cell[BoxData["\<\"============================================================\
=======================\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880468152213*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804681712446`*^9}],

Cell[BoxData["\<\"Fig. 2\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880468174261*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804681752567`*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVVnk8FFwXnn0mRaSFtMjSbpckmjO27GQdxr4zkr1SSF6Vl1TK1iJFKURl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         "]], LineBox[CompressedData["
1:eJwVV3k4FF4XJoUKRZI2srTIGsZu5tiXZEv2pYSyJJEUikokS5YW2UW2UhJK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         "]], LineBox[CompressedData["
1:eJwVl3c81f0XwOURkoiGhpJUSEmyyecgu2wl32tce5OZTUlGyUoSkiQjI2Tz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         "]], LineBox[CompressedData["
1:eJwVl3k8Vf0Tx0UoyZaUfUsoleW5dnfGvu9LtoQoZC1KtKASWQqhJ4QQlSWV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         "]], LineBox[CompressedData["
1:eJwVl3c4lv8Xx5/9PA2jSPSVKCOVKLISb1v27jEys0dKQ4gULTIiWUk0JJGR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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 15}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-3.1101767270538954`, 3.1101767270538954`}, {0., 
       299.5531661820098}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(2\\)]\\)\"", 
           TraditionalForm], {1.15, 170}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVV3c81d8b/9zPnUpZDZWiUpG+KSsjemSVskeDSkREinvtkYgS3WuGbCqF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         "]], LineBox[CompressedData["
1:eJwVV3c4Fe4Xp4FKZFQqZCayMrKK0zCSIoSkNFXXdu3VtfceCUVoIBVflMSJ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         "]], LineBox[CompressedData["
1:eJwVl3k41F8XwJGQUChKUbTQqqISco99K7sIhSRJKVuiUCllifnOIPu+70vZ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         "]], LineBox[CompressedData["
1:eJwVVnc81f8XFlJGJUUyQ1JUoiSic4xkRkjoWxJK13avvfdeSSRFGalIqZC0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         "]], LineBox[CompressedData["
1:eJwVl3c41e8bx88+p0JLg0TKLKVSsqp3QkIoklSiQgoNe2TL7BwrjpEVhewR
KUkDyYrqi1ISUrZQVv0+v78+1/t63dd9P/d47uvziJ67csyCQiKRfMkk0v+/
enLyoSniJGwOqUg/lt4Jl78FzP8IfXLowWnJ+ka0dWlWr91Mwl6mQPriujxs
q+x2M9lGguT08zdqfzIQlOiyK3EnCdWpCZWd31PR475spEuehCWh/euTvyRh
76nM+yLKJFRdGntq65QArhLMzfeTkKrnWCE6xMWEQLvg3YMk0C5ayu4djYHO
zJV3vYdIsDiyhl5z7DbutzPZEjokcEDr4s5FgVKefOiiPgnLXmzsUWyPxOnY
PeRsQxJ6FmLyWj5F4KFTc8WgMQkofrGeSo7AciMrh61nSLiQtvDu8b5w2Oz+
t/WKOQlp/B+Xf9zIQQ1/7PcCCxJUZygBCoO3sGFyW+qENQkixqlVIm/D4N5W
Y7LLjoSUrp2v9reE4kORKb/TdRLO/27NEO4LwfbI6cYyJxJOSPIb9POEIOQa
O3DGjYTMUiTtVw9Gn77EAWUvEpLUa6fkw4KA7U9nPfxI+FNfPyfZHYj4pUYl
TwNJ6F9rT83bH4jJkWFbUhgJlU9PinCzbkKvKUBSNZwEc4Gg1i9CN0G7VRr/
ikvCqnDLR2uEAmBqc8SQeYcEsbDIg9H3/PFIu4/3cCoJm4a1oj33+MNu8Sqf
hiwSZFdnqHIu+eH1jxwlvjyiPgdvZrcu8YPYa7VJvSISHlll8lQU+qIj0MGq
rYKErfz9xuKLfbFNJ16NXEVCPvlOh2ulD/yXPROVfUGCmoew1mYHH2yPW/Ip
5A0JMnzJo3U/vXHzzI5H5c0kGD6eCDuR7Y2Poidi+ttIWCxYOepjQ/DsNH3V
TyR4VgfZS4x54ZNd3dar3SSsKP4sauPrhZ1yI4uTeknQqT089d9aL3Q9Vnw1
M0TCiIp0scZRT+xqbFEsXCDhv+oc66ODHgiJmF79hUxGcoC6vUucB7qPC03y
MMgY5te9ZanlgdDPVnkX+ciYF7k6K1jiju60W6ExK8jYZ9aRft/GHfJWxRdf
ribDmbvqeaCkO3pG/27cIELG86Jjsl/vukGhRIyku4kMz3Pnrm21cMMtF60u
d0kyqrbaf7guRXByTOx/smTUjL86mljiCs6KrTwckNHd22Eb/NUFvR+O/Xii
RkZlesKT0gIXKCW41PzUJCNJb4pl4uOC/k0vvTWOktF7WvRru4QLVAZ+nHE4
ToZpyGmBxDlnROQsVU47ScY5hujtzLfOUNl9amrBnIyGwFO5Dj7OiJzxbt1i
SYaaX7WU6ClnDFTeyz95iQxriduxY7udEaUxYV16nYwTdT41H0ac8PNE8Gcb
PyL+1xnznzZOgFD+4/hAMmC51P69rhNiut9x60LJEBLb6JC1wwkHrDcYiEWT
wd8XR5macUTMVo3tx7hkDJWvZZt/ccTQ+GVe70QyVAXj/6W8cgTXraz2YzoZ
+vfblwZEO2JkX1f6oiwy7g1VXtlwwxEHqVTfPblkWM2KyXlYEjxUVyWqlAw2
dZvzBWVHqN/pK9CqIYN0tlOLPeyAmvfGRdvryeCtis4b+eQADb6G4tVNZCiU
C2R1NRDaq+hhz3sy+LTKPp3JI+zLxMvrOsgYzzRl/0wm+Bj3UV4XGQI0xZr5
CAccMvd64tZHnL/7cG6WswPq4iYqzX6QEep83heXHaDZalGlMUxG/KqVUsfP
EvqgzvMVU2RIS1Ho45qEvXvViz9/yHi1Qm7GYR/BS3a++jxPxsb6x/JXdzng
sLhAXTaNgvcHqc9rRB1QfybsdTiLgmeLU46KCDhAK+ZfvRMPBcpCFrk/lhG8
6XrD6WUUeHuTEsUWEZzZ36jKT8GBVNeJJjLB959sllpLwb1FzVHfZ+2h5dLQ
widEQZtE3FXbSXto/yhq69xEQf/p7u4nA/ZoEJV4/0ySgk8bQ2L8v9lDxyTu
w70tFDSutnpT+pngkTztYbIUdLoq5et1EvyNV8d1OQo+nuLcOPqB4NRfncZ7
KBhpdrlR0UpwFctP+5SJ8+ceJ4c0E9yho0tsPwVNT2ItqxrscSRX58vigxRA
mr3KpN4eTX1V3WMaFDzdJOdzss4eusJyPR+0KMjmzEtU1hDc6N63J7oUrMnI
Z/u/IjhHoC/tGAVHbfdo5b8keG1Yf5ARBVEUzykVQuuSSAN2JhSMeWjKb/0/
V7D/YWhKgY7LqidehNa71v9T6RwF0yJ/9+8i/LVknRzaYElBRF6cvxYRT7+n
YZhxiYKSo9+OP68luCBGh2wp2HBuY3DCa4IbFI+1XiPq3/Nu/v0bgodKTJQ7
EvntSeReayL4y7hfSa4UYk/LHLF7S/B5nin/GxTss1bmb3hnj6O7vacv+VBg
X+48FtJuj1bbX7/1AyiQWus2nP3JHsfuWc7IB1Ow4uZTEZmvBP/cMSt0i4Ig
kTvpfP0EX3NknhJBAdNEPe3YIMH1ni0MRFOQt+PxoT9jBA+S+9fEpSDn8IeG
f9P2MJgRoCSkUFCvE+Czm+aAdztuUX3SKcjvXNC5sMQBhpdIdKtMCnjujMlO
ryD0x36mXAEFppFz79U2EfYrTRYJlFCgYH7BgyJDcJ3Gxf/KKDjFoZLFdzvg
eGUx75sqCnwMOc3xxLxff7J7B/0lBetUY3+0GjiA/bjMcH8dBbGLYu38iftR
9+hxQnELBQ2IVj3h4oDe8r1Vw+8o8Ju2cnYLcAC5vKpHsoOCygTFb4JRDlB6
+EI68SsF0r9Gqv/Ld4BRqfqRD30U/FUUDJ5+6gD7ktqry35S8PqM5vbYJgfk
FL0p858g+lt/3ur8qAOE89vUbalUSP3qbtDb4wilvOPW95lUuNtP+mVoOeJE
7n9hX5dQIWk8oxps6ojwBx/bjvNTob1rqSQlyBHUzG/m+8SpyMjUujv21REb
7lsEuEhTEVF7BMPEflO59z2zaCsVOjs8rYJWOMEpfXBUQp6K8FU1y9PVnTCQ
8uvG0kNUSOtO9T8qdgItxTH1sDYVz1TyTvxqcYJo8u+XfnpUrEvVkPhK7FuT
O3NL/pygQrNDIq1fxhmNcdT47otUJCdFZ/8pdMZPbkCloC0Vp/hMhuXeO4PB
ZX41vEaFWecMP2acgZglUq9difh0/fKPB11QFLnyYWEIFXvOuX9L/OaCpojb
HYNsKubYonOdvK4YDF+zIB5FhVPAsORSRVeIcdapxSdQMeXr43Yl0hUxoZta
fXOoeFJWWVt01A1FIRlTTwqoIPn9XX/Q3w3NwZICv0uoEOG0yMyWuYEVtMXs
ciUVlm/z//zZ6A53f7kRgyYqBDf1XVjK8sDz3xR5jVbC3lr/JRceWHy59YbC
ByrOBIifMHHzAPfoNd71n6lI0MkqSR/3QIlwvkz/MBXmdlq5ymM3MBfh6dA+
TvjjVJhekvOEKl33Sf0UFYPrb71d5eKJt4ND2vkLVARW68gvYXhhpHzzZRde
Gn46/t7QLOiN3TKzRZeW0zAlHuQzquoNj+TXs6dX0fDlZ8XNucveWHzzYsiB
9TTMTI/sHX/mDUmDe1mLt9JQGX/st5CzD+xqHMfnt9PQ7xkdcO6+Dx4qqiuO
7qLBdVxAuaXdB2obeuvaVGgw/PJdWHO/L8yGRQcSdWjgdzm7umKdH+6bjcty
9GlwCRaf1zXyw0jbM2cfQxpGF8rGz0T6waPiLNPyNA3S7fob1i31R1zgHQlZ
GxqkuguzbxL/b92zNnaiV4l4e8pWn7kQACk7lYcrHWhgzokWrs8LwEPDj+p/
3GlwuJb1K+XQTbSKClhUh9KwYNalUhAdCIHbAznFHBqshGYPvRsOhBmrfDIj
ijiPt/Ssx+EgjI4Y+Yck0KDB+1f/ESsY8uckGjySaVDl7m64YRMMz/dTK6/c
pcG45m62VFsweJ5E3zV4QMPNXLpMUlYIDGQvDKrn03B23PFRqkAo4tPk5BSK
abg8yg1eCAuFVHDrc6HHNHh++fpA2TMM6kbLevrqadifLuTmxWYjKM/2yMsm
Gh5d/7l6pSAH9Yw35WmtNASu2WTzI4sD3bIAztlOGia3DHBdL4cjfOm32b2f
adic2npSsSIcbVawFOqhQZ9/3QXLJREwXjun0vGDBmX5Elmj0gjEXzXOLBum
4X3fbNF+vkh8qitdGTNOQ8ep2uJv1pEwd73689gMof+RVdKlo3Cpsy+2gUWH
eJXGSH1DNHJ2HqQ+4KFjZZ7yJ+29tzESkmIXvIwOhMRJThTchr3yKXWNtXQY
7zKszE+NgUdiy0SVJB2M885XKu9zwTF9fKRYg47YzX2kbSJ30Ppw7aMILTrs
eLhn1xfeAf9SJ7GrunSw/56lvTiQBG7V9jkZIzpCS6u3L5xKRucatuUSEzoy
ue5iTd+Ssf7q4NsfZ+h4NmusZy2XgrQN9zLvWdDhHhsVqpCbgl4XKn+ANR1m
BmNe3r0pkHhr5nXelg4pt6gHZ9ak4qL0058HrtGR/Zv82Eg9FQ981hltcKRD
WO97x5xtKkY6XKr/utDxp7ftz4/wVGzf+UGmy4OOltJ/nY25qbgeIsd97E3H
nR0fKi1fpqKkJ5wa70+H/rWEK0HvUjGtNGLnEkSHzJ9TRUKfU6EQpd1pFEbH
0euTbZu+psJtMFN9dzjhr1j8eklXKioPMgpXRtOR+Lbq6mxbKkiJ54UmYunQ
Hdolv5vwrzr5LLAlgY5qkyrd0rxU+OsI/8pLpuOFaWBSR1QqatLdTW/dpYP5
aZ8ej0MqWAvtry/fp2PFgHdGlV4qtI/L79Z6QIfmVsf+S5KpaKGPL2EW05Fy
Um4duyEFK0x1nfse0vHJJpY0FZ8Cw4cPel5U0GGl5J641SoFHZaWj7yf07Fb
xeug41QyygNaNYpriPNfE87g9UhGTPq+d331xDwM6S5bT06GYc/qUa02OiaG
3s4ELUpC05lasVW9dJTp/szYvSkRuR5yRYcG6Ii0FLXoyE1AWELyfrchOq73
1fFWKiXgcIezyZdJIt+pgWVzp+Lx0lAqPIvOAK/VQ7V9VVyk2Uev/7SIgV0L
chKbz3LhE0l6wMfHAFuWrD5G5mJfS/sr+9UMvJxX2z+hF4v1o2oG9wQZGJVf
vHLdXAzmeQu724UZcNK8tHomM4Z4DwbP7ZVkIOHR35EEnhhwL00FXd1C2BvM
/D7w/Dacgs1X35VlINBFaYOZ223sqlXcwVJg4ItwTnP1eDTyVH9atmoycHBo
ukuVeH+HmRtN0o4wwPftReG751G47P3cZ89RBjYVbDthEhYFqafxiYknGfhs
5r6eJh4FZhdjc/MZBtbKRv23eDIS/XPXy8jnGFidZJtU/zISdxW1Wy0vMTAC
g7j9lyPha1x2Ns6OgdJEeZGPiISZ86bhN9cZuOTWYzi/JhLCpXPMHe4MPDGV
jk2tjwB3e87euVAGFqRvMY4gAs56a99sDWdApGslBjZEwMjO39gsmoELt4WX
lVMisDLntP2rRCKfKI3kd6/DMVFfR/qTwsDgrS1dy/PD0fJjF3tzBgPJvIys
C7fDwZbkzeLkMlB9/t99WYtw2Gi4yj8vZCCgcQ09QTcc2hZ9LyZLGfjwOGQf
RTEcrLuVn08+ZaDw0UhX7rJwfK+Wtgl7zsCEwUfv5jkOarpvzzytYeC7oMr3
Ze0c+Anb8Ys1M7Dk5WfF9tschBVK1vC1MaAnvDtFy5WDGLWvzjMfGBDnW9+2
w5SD5P/ipXs7GZAWftwSqMZB5iXDj02fifpu2TCoIcNB4QLvrUc9RD/VZl9Z
r+KgIrx2X3o/A/vPWhoO/mOj4aFSmusIUY/pMx2/29l4f3jS4MIEA0GXbXa4
1bLx+VMuXW+agWU7IucPl7ExcMWqTHGWgTU7ipLOZ7IxThG1FvvLwM/Q2Gcv
4tmYvd0puJTChJhYoq4Vse9p0tENM3Qm1hlddtb2Y4P3yRHP3kVMUM91Z9u6
srFaj7m9mZeJLetIcW+usiHS8+zro+VMDLjy7jhvzYaUo1tU+ipCPypP2Xme
jZ2sXeocASaWP75ooGDKhnLC8LTreibWWyeNXzdhQ23b/cwLooSeu2b29QQb
utVmJnriTGIPSVf7GrFxwlCQR0maibuxg1eNCG32va1SbCsTfQEBrNOEvbXb
rStLdzDRYmZwOuokG9d5D4nO7mKiuVbZY/40Gx4ppLZeBSaYEnXFseZsBMhV
+DerMDHSahRiYcUGu8ZevgJMJLdavbC0Y4N7cutAuhoT6cm0s4lObKQO9cdx
NJkI8TgYz/RmI9srRdtNh4nO7v7RrBA2ileYLFzQZ6LxgYBAQAwbTzJW5usZ
MuH+WZMv4S4bNQqNZkrGTISVr2ONFLLR/ObmCvHTTDjIhHp7V7PRboqXS82Y
cH4isOt4Kxs94zOOs+eZmB+R2XSll43JNbYdzZeZMO2YXO7Nw8FCtkRoxRUm
ItfM2ntu5ICxr1slw56J+PcdHS2KHAhcMEhxc2diYtqmxM+Gg42/eY5ZeDFR
b/pxYjiQA5mQGqq+HxOK73Maq9I52FegaCUeykRlodHtwh4ODh38tXYZh4lU
9jXKKDkc+h9y6mcjmYjw92SrrwzH+XmRbS3xTLxzllNVVSDuE6fjS0US0Q83
nn1j2uFw2hgVkZHGhM0bkrKdWTiCNBlTbtlMBA5XmQyFhiPiY9U9izwmXh8Q
lplOC0e8nauxfhET0qWR5t+I/4Xc6KHH4hVMdBWc0PYcDkdrd6tvy2tiHo6E
2J83jUC4v0irbBMTGS0Hr3/0joCelI0op5WJlX97RIrSI9Bwhf7syEeiH2WF
TdljEQhdeWxp7hdifg5/VehfGwmtsiRTnl4m1uY0KherRqL2756F+iEmzBq4
D/cmROJmmr/O5nEmvE8V6K2rj4SaxtuE4CkmsqK39RGFwPNbl5Q0/zJRQBfs
HDSPwhOhO86vlrKQvj3nPftwNNyf/agR42dhQl7RRS84GkoX5Ff7r2WB8V7m
55030Sh70FyiKsqCkmJS4TljYn/rCdHSxFlo0BjuWn+X2N+/LhqQN7MwJtc4
ODZ2G0VKlImqnSys2BLuHxATg6ufdQ+I7GFBVVbALG0kBrK+CeGeyiys2yZ0
gq0Vi5zXu2T3qrHQu9qvrpiPi8u2Pp6Jmiy8VpeovujMxeblTY1zOixc88t/
1tvLxX1jK5uK4yzUrOaUWTTHwXK++LGACQsLqpO3Vx2Jh1gKaYmrKYt4n29o
/NYSj7TvcVl7rFjYc8h3/62hBJiF9v+JucxCCLmaeyogESKycprTV1iICLmy
ZofEHSQ6NfSXuLCgWPn03kXfJJwSFJDnv8ECT4bL3u37kyH41CLA3oeF3/XV
2lbUFLSbF71rDWDBRMa1YJVtCmLp/zbtDGHBy3iNr1hXCoyytO0j2CzYWfvr
ixmmgv8I9/lYJAul0TOmZa2piIzeYZ6fwMJojvuKkB9p0FfwLOBLYUGwRa/U
1+8uln6q/2ebzsKLM152wVLpaPJao9eYycKkzaofzR3pCNt0IUkml4WHvwMS
SrkZ0K4tGA4tJPJ3oOe3WN4j3kcLKoOlLGx/obhsRv0+6vi0wrQqWNBcFqdj
pJCJwKKYj1lPWfDZfVTgGrKgYfRt86IXLOj/GSk8bJ4N2qys28VaFh5Qiwsd
kh7gxR2P17VvWIjc5l2C+Rz4Hni9VrKFBeXMJawBrzygb9XFm+9Y0PBt4P5Y
U4B/QefK+tpZELbWyp5ZVIinMvkM9S4WWM+uskXWFcGjZe54+lcWjsf91i48
Woz/AdFrzIs=
         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-3.1101767270538954`, 3.1101767270538954`}, {0., 
       2995.5316618200977`}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
           TraditionalForm], {1.15, 1700}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVV3k8lN8XfmefkiWVvVJJkkgoFB1EK7KmKBFStCAVX0uRsrSoVKREKjNj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         "]], LineBox[CompressedData["
1:eJwVV3c81f8XpkQlo7QHMkqkITLLaZgpo0SlJVQqRDubSDbRQK59r5U9Mg6y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         "]], LineBox[CompressedData["
1:eJwVl3k01N8bxyWhyJJEkrIUpW/SRsh9RrJEZFdEtsoSihIVKiWUspUkQtnJ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         "]], LineBox[CompressedData["
1:eJwVV3k4FF4Xli0pkiIhpUJUQlFC55BECUmylEqpSCrxS2mxJRXKLsTYx76v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         "]], LineBox[CompressedData["
1:eJwVl3k4VW0Xxs/ZZyxJoUJUypSSuSLqRoYQ3shbKi+NEhIZSqWBJkKTkCJK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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-3.1101767270538954`, 3.1101767270538954`}, {0., 
       29955.316618200988`}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(4\\)]\\)\"", 
           TraditionalForm], {1.15, 17000}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVV3lcTe8TPvfc5VylnZSSaFGhkvgmypwQoiJZWiQq2iwhKSU7ES3SIlRC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         "]], LineBox[CompressedData["
1:eJwVV3k4FF4XJtJKokULWUuFpBQhZ1S2FMleKFnKWtpTkkIkqbTbClmKkLXF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         "]], LineBox[CompressedData["
1:eJwVl3c41e0bwI89snfKrqykKFl5nqdsMiOjREaZeSmFrFKUUlZJUvaKbCEe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         "]], LineBox[CompressedData["
1:eJwVV3k4FO4Tl6SSkESIoqRESl9FaGYlqaTSgXSHSo6EEpJcFVGSDnQIUUiR
o1K5KiSkXbe1p2sdu+vag/Xb31/v83nemc/MO+88c2id8bZ3lZSQkKifJSHx
/5OcZ+hOTuwGZV7MjyNytoR3fx6PmGZ1g4RE1tnP1gaE0l3ykUk13aCXTW/a
8FyLUPMjSk040A2Omr5nbu9QJ7BWzLQYSFNAd/Wq1t80ZQKX/FmbrEyBGse9
0TsllAj8lCuecboUONa+vIDbv4gg4WxUss2EAsYLjAIe7lMgSKsOS47YUGBx
gLrsTTk5wsKWN3tfOFGA7+H1yIyzgKCU6PpknzsF1tfLXWxdI0NQO6hFnwmk
wCmSY6Rm6jyC1qIug/cxFIhseLZ5vu1cwpqGJwGnUiiQ8nTe1qjl0oT1sYcq
FXIp0OL1akhLaQ7BeI+CXPlXCuwdNSg0XiVFMJ9f5+hTTwEVl5VnTu+ZTbD8
dStNq5sCrcc16zdGSRJ2RW4f/jtCgRd3tn6h/51F2L99xiRMggoX7CZ5Jvqz
CEdmfQk3WkSF/Qvac5wSJAjHv1+pp2lRwWduf/fXORIEl+tGqglGVLArb0g2
lZpBd7Phs9u3U4FhnZJYJifCgGJXfpoLFYyvHuFL2k/hDX8tq0P+VFD5uTH4
5y0hRm3qipOKosLSHSSCXY0AE/IOrXLNpMJgPzc76SIfkzwVvJeUUEHBx/xK
Wi0PX66r+/SjmgpsTy3GyEYevsvcvm/1ABUIMw7jTcqTWOg687RZQIWBdqa3
fcIElq78wohaQIObsmZC2pIJrHlhFNirT4PJVQHEhHXj2Hh8uOqxBQ2I2bKB
gq9j2Kz+Vt7GjgZRMezXU4fGkPFYKyPLmwbHK4ebCu6NYuLqxTdNb9DAvzbx
5TzTUbQulDpeG0eDA9pVcJPJxaymXqXBXBqYWfxQ37yTi06n29jBX2lwLbiD
ojPFQRl2bd3CPzSorIOZFwUc9Fj4LsJwkAY/ywreFa7loEbKi1NlQhqoHNZJ
VuljY71evPmBBXTg5Bjh/Sw2brDxG7usRwcbpkuSqyEbx8K2uhSdp0NVsnNj
SvowZizSx50BdCjPSxiS3zaMR15qLGu9RYfSE51yvu1DWPJVgsh/TQf6Ct+k
B+pDGMz7ud2CSQf7Nc9O7y1locGtkuX1Y2L5KU/H3e4sJC95KzwhxQAZLdka
LzUW4qbYgtCVDJBrkveihA6glNfBlVWnGSB0DHp1zaUfC6esZg75MGDoVW3b
V61+dIvZ3MEMZUD8VJp2OqUPq7NUE+a+ZIATkjq1zvbhXXq35B4yAwyLby2I
u9aLFpf/kjuGGFCZa+ccbdmLwxKVnz2mGeCzeuREnWwv7td8fTluGRPW/vgg
OZXeg0pOHrS/R5kQ7rTmqwqdiT96j387484EH+GC77aFTLxyZV/S6DUmUO35
fpG3mdiaYGS/5CkTfobfKOvZyMSUel65YwsTMoTeC0ruMXDv8YFn/T1MMGxL
HXS4wEARq+Na4AQTWuPcVv/ezsBT879vTFnSA9NlWh4qQjqutIpM7T7YA+Sk
Uo/Ky3S0Hvowp9ylB75GLCf93EfH84/IF1759wAhnN7z2ICOOX1bjFwf94DJ
Kbuseywabo4dqBho74Hfh9uTHS7R0HGzim4dqwc+Kn7g2BykYWD39pjcqR5Y
8POhN3MzDb9vfHbwkmYv9Cr+O7dIgoY2zfsY46d7obyr7XfzUyq63wi2abnc
C8ud64fLb1Ixds2bnJLwXvhy6J/9NncqNgVK+gdl9ELwfS6725yKzssL58zq
74WhjwG6N/ooGFJNvUDj98I6wTPMIVLwpY9cfaVMH5yQujbfoZyCjMpzj6L0
+2CdBuucRgoFvc6r6cpe6oMIedqlLQ4UvL9oZ8xQaB/kVe56or6TggWffUfq
4/vglHxfttcWCvJk/xTHF/TBbNG4i7MqBdWK+Oq+VX3AyaYocWUoaH5ydegh
Uh9YbXOJpvO78eaHGzYqk31w2zcmbW9VN6Yfzcnhze2HulKHnQVvu/Hn7DaF
9qX9ELHHrJwS340yR4zaUrb2g8a/i8uiz3TjQwHjgnZIP4T4Z1Z2yHZjUdqi
+tn3+uHepOJ3Kz4ZW223GTFf9EOWV2aGaw8ZNV48FmSW90NBRwSxuoKMaFN1
4k5TP0wmlGnOyyfjGQ67wp3eD+c/nnTgp5Lx9fbdMQZzBqBjYuLiYDgZqwev
jMgpD0DNgzoay5+MrMS0g+zVAzDPw+L6k/Nk3NA3pV5gMwD2HB318X1ktI9f
G/rQaQCy3Ax3p1mR0W/rEYa/+wCU9zwZFZiS8dPdvByTuwMgSIqqS1tNxihp
xVeC5AFoVrjjE6Yp1g/1e1yaPQCPq6djucpkXC5ovhvyZQCuXWSUjsqTcdDX
NAx/D0AuRZgROZ+MJUPJVyU7BqDXsmg6czYZI8+JPKoGBiDhqmHkUVEX2lNP
nYkSDMBJl9Uyz/hdqOlc6WAjwwL/cp6b93gXDhB19sqosYARlRr2l9OFxXa3
LevWssBx/NP+yuEujKge2BJnyoIVZtf/Wg124X7LvQb7d7Ggsah+0ZGBLlxW
mqet6MQCmQ7LdZN9XdhvrLiUeJ4FMUV6VmvEuCjPb+GjABZ80Xl1r7+3C8PW
tkg63mbB/oKXe83E93ZppjzVJywgrl/4W6O/C9U1UoY6MlnQJEE8HS/m73sk
oj0rZsG7HRLXHontf1Q43XryFws+lLREGIx04c3oyj9aLSwoDuRLO3DFfFKr
K+k9LNAvuxG3eKIL1UJul2RMsCDXd1XJWUEX9k4O5J6THoT3HefX28yI+Xz2
pq1VHoRH9mVvyqXIGMrKe8LSGYT52t/YjTJk3OuqGJdrPAieCdatVxaRUa3b
L9x7xyB02lRu/7iUjD2OLQEbDw/C3NGjOtEryFjQZOo16jIIRoH6Ifw1ZLT9
KXK8GjEIGrl7e7LMyLgUT9uZPhyEymaBFWsHGZmfKrcL0wYhv13/8+/9ZAzJ
vb3+RuUg6FDDTTzE+bVHl7WS8G8QXmu3LjYU59/S1L2qs+mDIAgse5sYRsYP
DxWlbkkOgY2r4qVDL8T6cv58G8UhKAyME+W9I+Pu2y3DMtpD4J35dH7RNzIy
glLa4ghiPFKtW0Mho/LZ1XmPQocg/9k438qgG2mdt9Md7w/B4fe1JwwsuzHv
COup2sshqNx2L+qvQzfa7H4f8fz7EFyX/+7pENmNS6oUA081DIEo1+fBtmdi
fQt/b+3uIah4KGc9WNiNQRu3Hn0tGoJL8letMvvF+tkp+87LDcMfZ67LcUkK
KunMWOlpDsNhpydv9ytQ8N3SKsN3FsMgOO+cHGhAQcrM3jlFwcNQlWqeJO9J
wacL+26vuTsMR3lhMeXXKWivHiabnDwMXxsvve6No+CPzUWLQz8Pwzyzjs4n
+RR866mpvZs3DIkrXy5umKHg2aCSjNK5I1DG6E09rUTFZXfs1xqqjMD2Ngu3
oLVUvJcetUFp8wjU81IK9x2mol/H8Day7wiknL48XF9ARYP+2xX7w0cg6Cld
friOij0T2taVD8R8WzSO5vZQ0UnRYW/WhxGwnb1urvoyGm7b9d358sgIvDM0
91xxj4aTR5y6GaIR8Bspf5ebK+4P+dc+rJvLhp2SyQxhHQ0VyxYbP1dmQ+Vb
T9/hhXSM6NhpHm7Mhsmc16zSp3Q8RVMKMbdgg9TNoijqNzpa9FO/j1uxYc2X
eG8ug44TE0Hbzx9iw9rNLz5zNzHwguL73Xt9xfj2g0gDMgOtVa/flQ5iQ2Ly
SRffBUzUXrG7/nsYG+YmvlvfbcrETgPGAaMHbDjF2pmwO4mJdruWOql8YEOL
3KfeS+49qLefmdRYwobarmZPRmoPznXI77xTxga2zfWM2vYeLHOxPTXVwAYT
udrAZQd6cVNo6DnqMBuUbew09Q70ocKtvW+SJthwLjOmNyKxDwdj1VgHRWy4
GaOtUtLRh6+TP3r9XMiBr7tVVeme/bi0uM8/W58DNgtuBEpnD6DBnn9CWWMO
nPYNKDScy0LL7q83vSw4EF6hf0vLjYWecxNiN9px4KEbedU3/UEMS76+OOEI
B+6rcclPHw7iE8PzT8dOcCB1m/ngi5lBrHCwyCj25sDVn6/WxHcPYStLd51q
AAeW/6Z15R0axqEbih8CQzkQeUw58+SfYVya1VtqEc8Bv+cjrJaaEfTkxRMr
8zmQ13LLh8ZjY9jd4KM6XziQ4WDJmrWdg09WnKNEVXLE9crZFO5xsMLGfHAX
Ucxv3lGps56LS5/2zG4c58AhD1W1W5GjWGFqtqnThAs7k6fr6+5MYMsfnU8W
BC7MWR4VUTo8gYOnFeDFLi5oXHMJvXtwElWimbvPHOVC0lJ2SYsaD/U1Gxsr
z4jv4/M/GwXz0DL/8xGdi1wIuzl73KCDhx7t9870BXEhWvLRSr17fAzzCuzb
FcGFBQur1F/R+PhY0tUr+y4Xdkj3/MrdIMCcR/vGZBO5cExl6bfAAAFW6G0N
9HrGBb0fjlEmnwTY8m2VRGMGF7zW/azS4Apw0F4+auM7LtT8y63z1BaiZC9/
QUIRF7YVXzgeskuIKkGM+LFvXJgX+cP8q5sQ9eUbVI784oJ8WdnRwmtCtEz7
9Ky4gQtxxsy1i8OE6LAlfaVqKxc0g7Z2Z94QosfvuDeBFC44yyw7fvGyEMNO
XjPs7ONCbGxsWvBRIT4ePVtowRHH62t86QoTIebcsjN7wedCRJO+SdkCIVao
m5ZLSI7Cx+XRbnSS2P+8lTvPyIyCwT7ZhwaPxf5vl/tTqTgK5+1ynzjsF6Bk
K89eR30U4pbKL9KTFKCKB701auUogJnjw6u5fNSXqD/Rt24UMhjdhioH+Wj5
sISx679ROCXNPNM9Ko53aSxbdscobLys6KKrx8Nmk8XfybajoBlmf9m6ehIJ
hU9i3x8aBYvuwFk1LpOo/C5N75DLKIRQ7JRnkiaw7MUnl+TwUQik9BysmzuO
estgk2fMKJzo7S0QpI9h4pOqWZAwCvxw1bk+28fQPb7hOe3VKBy40u7VGzGK
i8OZrWsrRiHZ8q+xtQYXQ2bcM4U1Yn9/BNGxmoN9QWz/P39HYf4ETdnSn4Ol
fkJFH+oo7Fi0BE+R2OjmtmhvicQYhLqdGwpyHsFG2iP16HljwHqot8j77zCa
nVw24KwwBoq3/lPW3TOMCo66t2aWj8HdpqrYB7uG8PMui3JrGIPeB9+naN4s
XPWz4t7SnWNgvmFxVMIsFt6ztDkxYDcGpNPWTQcfDaCL2UFh7Amx/PylfpnV
/ShncMGYdH0MNuR7/Vpr14cBb4ZnZ0aOwYo8UQNzvBfpOn5NAbFjMLSqVU3q
ZS+WaN7wXvZsDH6EN4eoCXvwtELim7OlYxD4rOZ3QS0T6+6qBRhXjYHkFF0r
PJyJm+e/tJ5bNwZs2XUP125jooxkNv1txxhk7XyVX1bCwI+jZeK0HgOj+A2n
HpXTUfOS9WCl5Dgc8Zht+/QWHe8M/v6cKDMOkiX7G+eL94MTzGYHU7Vx8JAN
uTCXRsN5LYPxoabj0GG6SPWwCg2zKffSBYRx8P9vR0UOnYp2A0bFfrvH4Vvk
+fxDH6j4cDqg87zzOHxYQci4uJ+KWqvm6B64Pg6izISbmeL5vMogy/R35Dj8
eEXmeV+m4Pkte2x3xI3D4bQjw9t2ifvn7ngf0xfj8GiVaXzaaDdu9dEo1Sof
BwZ/noJMHRm7Asvqk2vGQbOjUO1ylHjeiThLXdI0DrMSpX8FWpLx5+M30jL0
cbCepdWJ37vw4DfjA1ypCUhtGFUNrO3EiV+tZz0WTgCrKm7zt/udmPQ36ErP
kgkY7bO7Ye/YiRRGeXL76gmIuJVTv4vVgR4L7HoqbCbANVFN8Gh5B8ov4fDM
D0wA/37G3+sj7Ziv+XBBsdMEqEdFugSUtSNvY/uGbPcJqO7dsPGeaztGOroF
JdydgJofyntSvrThmjPz4xYmTsDbS5WWAQltWHcx5+WtZxOw6pi+0laPNlS8
wf0R9G4C/iyNrnJe0YbPM0IUXBonwP68buzjB61IyNNaSW6dgI5j6Qe0fFqR
UVJl7EidgEWW1o2e+1tRr07G2ZY7AVkVX2dgUSsWcx9l/Kc0CddqNzW5Jbfg
0SnTknfLJmGyQVk/7UYLiuZ01a7RmQS6g9qWWy4taKW6kr1s8yRk7e1v2rqh
BRshb+scx0lYXGl8QKqhGas3DiWOnJyEzllLFN9/asayles4becmYclmH4nO
9Gb8MDcz893VSWibuaGVG9yMDxqeKzk+ngSpNS5pUkbNGF3e6W35YhISp/IT
b65oxrACtd/6mZMwnBR910e+GX0fP7o5q3gSlkrI09OHSXjoZNzw2+ZJCFCY
Wf9fPgltD9TtSiRPwkGtJYMr00lotV0m40bPJKiJzCKCH5HQWDfK+dDEJHRk
rp48G0zC9apVRdtEk2A7XlrB9ibh6gWSimuleaD7JmM37SwJlUeuV08v4cGz
TYtbRmxJKEf9srJPgwc5XgVLZCxJKP2PH9Kkw4Mq7zsRkVtIOFnkb5xpzIMO
2ewfKStJyM4quB9vwYOjxtrKW9RI2JfEYQXt4IGRMvWB4SIStoZ4vtp/mAez
SXPdTCRI2Hgpe3rrcR5kWzgE7uQRsfpMv6OOKw9QL3JzPpuIn6xd5QV+PHBy
rfR/QiNivkmaOyOYB+eAw1XsJOJbPeqP+gge5OnLyvaSiJgkdzw47SEPNB5+
P5xUS8QHEsktsSk8SJOjfQr4QcRobqtRQDoPlovoK/LKiBjGUI47k8ODMvKI
sUUpEYOaD/XbfuTBeNeCbO0SIvpVP7DaUsqDX/cWmp78SESPz40vtKp4oN4T
94L7noguOXLCBXU8YLox0jtziXjsue2RiX88KHmupKyRTcRD96M/UDp48P5P
48+CLCLahlXL/qbz4EudV/zL10S08pM+X8jigaUe4wg9nYgWblaVL0Z5MBZc
IQpKI+JmxzDNaKH4vYP/XXV/RcT1u8uu+c3mg8uI6OO7VCKuNhcRTyzgwwoM
LrARY8315ht2LeaD9txXfiZirLwiMGaTOh94FrNmhYixnGJJj8ZKPsCe2nOq
Yj5pqQnCvHV84Lf9/SYjtjczvukZ14gPd4YfaduL/eH1+vA6t/LBwnx30UgG
EdlteQd/WfIh9VtzGj2TiH2/h9592M0HoySW+vq3RKR8XSeTYs+HXpu5Rxpy
iFh/LTLnxFE+2EZL/CvOI+JX4247rTN8ONTM3DCWT8QcjgmHfoEPH2uPFUcU
if8v90HCax8+nHsW/fHCZyLevjBofOEaH+4eWHU97RsRr+pYt667yQfSxlAP
o0pxfJ/xl324zwfr2ZfsDvwhoqXTwe++T/jwPDFKldZExI1Lck9vfskHVeb9
0ppW8ftjT73+kscHrZset18wiTht89kmpJgP08qGFXGDRByUUmLhdz4Qp2bG
m0eJWBP8y/BnPR/eZZt/95tNwhITrabbzXzYuTw69fcCEr4eC/TbQ+ZDpc2w
SogSCSM81n9qHOIDoVs2n7eahJfX3HZOGOdDaMzgmYoNJDzNoE4fnuaD086b
FQNbSbjtWKJlh6wASgbPSjvvJ6H+0hHGMyUBuC90/pruTEJ1os2tU8sEsPDa
t+r950jI2zP1m7lOANr8tr5/N0iYb3b2MHu3ABqbi+vTC0n4crJ0Mt9eAE6S
iy8sryLhvQLlJP+jAmi6knhtzj8SeqyrJQsuCEC6O+m4KpeEuuobz8+5I4Cc
WN8bt42bUbklWqb6vgAe36HVRu1sRqkERk70EwHkuTU9nHJqRprME458lgCU
1b68PRzajCkCUaDaLwFQq9LPc5vE9azIUaOrXgCf8rsaKX3NeO1y/vcXzQLw
Mlc7e2SmGY8MuErp9AjgVFuADsWgBRXa62IN5whh0eKjR/PjxfU3cfUGrqwQ
2r6Q6jVyWnDoQGjTRyUh/GQ9+rXqVwvW1mxS2bpKCMV736xcNNOCkZ+SXlpt
F8Km8KPHSq+0Yo6k4q28PUJQHZPSU3zaisQ9dzzVDgnBOfJWzLbSVtQmX93K
dhHCyxgV/vo5bfhd8jAxOUoIqy43SM951YY9e+o+S98Twp2ux3Xpv9tQLnF7
qs9jIXBKGtxsJtrwmK6R184sIXgW168rsmtH/h75eaM1QpC//vEYX7YDVyRG
DR9vEsIZs/DgcOhAG/I0sbpdLO/f7rbPtwMfXRpMfc4SwjRns2YTuQM3JdaY
7V44BTU0rXOpPzvxKBm1C5dMwbrqvwWHpbowTLdk3grNKUh4XRv/ansXNn56
TRpfPwVpI/OOmf3qQk9yuHfq/ingDzx+MZtBxoe6wsOyTlOw+8hC/cUburH0
0mXzq6enIPx0la9JSDfKzD49f+/lKVjPlj96R7yfb7RtHSkOnIIK5+wK3lYK
Oibua9YOnwLOuZjRFDcKZupuS+MlTMH27mvzP5ZTsP5S4Z2zKVMgcnCtRw4F
Jz7pX6pPn4KOicv/bdamopWtukV6odj+h8ubH9+mIvUSr3lfyxRIFTZsXnhB
PD999v76uXsKRi+F6xVm0HDD7N40nb4p2Og+y8mJQcOQRNIlIW8K3PYxH/DO
0TGDbOvgNmsaJK90Da/JpWOdbpXF3/nT0Nj5w69sjI7qn/NlMtWmIaDBoygj
hoGWs/U4i1ZOw8DW5X9NOxjobpvaErxuGrzTA2wrDJhYQr6Xbm8+DcfqraSO
dzLx8GzPbaLj03B123CKlWsvNv13w7PNdRrOrC2Xja/tRTu3+JSPntPw/G5v
MX9TH1rXFArcr08DwZ/INVTqxwrBr7XWkdNQ3u/gnxjTj6Df7qgVOw3GSg5v
beYNoMk9UVFLyjQsXpG9dsViFn4sU+jJT58G/q5+Oe1XLNzI1V4SlzMNcZoG
JYYmg6h3eKevVek00Bpi5pQGDeHrKKdXy6um4X1h3vlYvWFcWXLxr+D3NISd
8speQh/GZer3DT90TANpbsWZwK1sfGL76sRd+jS86W3tMcli45KQj7HnWNNQ
WdO2fGYZBx/k/Sy1HJ2G109i18Y95Yj7eytLQzgNgQ3Ekh+aXIxWZKnxJUWg
63Pz/dtcLkpbTe8iyoigJfT9He+dozjzWisrWk0EpIJuy5jUMQxu3dTiqi0C
r1qF/ueu48ibby1N0BOBhpKvk4n5BPqZORovMxJBMquy9uKaSWR7uLtMmoqg
w7XsgtJ68T71PDihiSAC0eOJS2r2fOxviKvI3SWCf5Zyy9uTBOg2K5Vz+4AI
mAq5od8VppBmVLDCxUmMa0/4b/0+jSdcfuyD0yL4uSG537ZoBjsSW0LULojg
lcmDliTpWQTHX/2545dEkHil3P+1rySByBN2NgaIQMUL62u3SRH268nJ5oSK
gBWa+b7mqTShznmF2a3bIjDL1H5axJxPsIk1cj9zXwTVjVem9WbLE358s3pq
8UQEhdrUN6mOSgRL9pHqpS9FYOTkaP/HV5twxT2eYJEmAr6uktGAhjnhf16Q
Cis=
         "]], LineBox[CompressedData["
1:eJwVl3k4Vd8bxe89dzg3c9FAokFzkhSKap1CE5EppFJfqRTSKCkqDaJQQihS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         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0, 0},
      Frame->True,
      FrameLabel->{
        FormBox["\"b\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {35, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{{-3.1101767270538954`, 3.1101767270538954`}, {0., 
       299553.1661820099}},
      PlotRangeClipping->True,
      PlotRangePadding->{
        Scaled[0.02], 
        Scaled[0.02]},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
           TraditionalForm], {1.15, 170000}], 10, 
         GrayLevel[0], StripOnInput -> False]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.8108804688198757`*^9}],

Cell[BoxData["\<\"v-b.pdf\"\>"], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.8108804692698116`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804692708087`*^9}],

Cell[BoxData["\<\"The energy density of the matter, the local maximal values \
of \\!\\(\\*SubsuperscriptBox[\\(\[Rho]\\), \\(T\\), \\(Full, eff\\)]\\)(b)\"\
\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804692713146`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804692723093`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804692913256`*^9}],

Cell[BoxData["\<\"Eq. (5.2)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804692923255`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469302333*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The matter density:   \\!\\(\\*SubsuperscriptBox[\\(\[Rho]\\), \
\\(T\\), \\(Full, eff\\)]\\)(b) = \\!\\(\\*FractionBox[SubsuperscriptBox[\\(p\
\\), \\(T\\), \\(2\\)], \\(2 \\*SuperscriptBox[\\(V\\), \\(2\\)]\\)]\\) = \\!\
\\(\\*FractionBox[SubscriptBox[\\(p\\), \\(T\\)], \\(8\\\\ \\*SuperscriptBox[\
\\(\[Pi]\\), \\(2\\)]\\\\ \\*SuperscriptBox[\\(G\\), \\(2\\)]\\\\ \
\\*SuperscriptBox[\\(\[HBar]\\), \\(2\\)]\\\\ \
\\*SuperscriptBox[\\(\[Gamma]\\), \\(2\\)]\\\\ \[CapitalDelta]\\\\ \
\\*SuperscriptBox[\\(v\\), \\(2\\)]\\)]\\) = (using \
\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(tot\\), \\(Full, \
eff\\)]\\)=0) =\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "256"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "b", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "b"}], "]"}]}], "+", 
           RowBox[{"25", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
    RowBox[{"4096", " ", "G", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}],
  SequenceForm[
  "The matter density:   \!\(\*SubsuperscriptBox[\(\[Rho]\), \(T\), \(Full, \
eff\)]\)(b) = \!\(\*FractionBox[SubsuperscriptBox[\(p\), \(T\), \(2\)], \(2 \
\*SuperscriptBox[\(V\), \(2\)]\)]\) = \!\(\*FractionBox[SubscriptBox[\(p\), \
\(T\)], \(8\\ \*SuperscriptBox[\(\[Pi]\), \(2\)]\\ \*SuperscriptBox[\(G\), \
\(2\)]\\ \*SuperscriptBox[\(\[HBar]\), \(2\)]\\ \
\*SuperscriptBox[\(\[Gamma]\), \(2\)]\\ \[CapitalDelta]\\ \
\*SuperscriptBox[\(v\), \(2\)]\)]\) = (using \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]\)=0) =", 
   Rational[3, 4096] $CellContext`G^(-1) 
   Pi^(-1) $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^(-1) \
((-256) $CellContext`\[Gamma]^2 (3 Cos[$CellContext`b] + 
      5 Cos[3 $CellContext`b]) + 
    2 (1 + $CellContext`\[Gamma]^2) (3 + 4 Cos[2 $CellContext`b] + 
       25 Cos[4 $CellContext`b])^2) Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804693774242`*^9}],

Cell[BoxData["\<\"                              \
=\\!\\(\\*FractionBox[\\(3\\), \\(2\\\\ \[Pi]\\\\ G\\\\ \\*SuperscriptBox[\\(\
\[Gamma]\\), \\(2\\)]\\\\ \[CapitalDelta]\\)]\\) g(b)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469379426*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                or:   \\!\\(\\*SubsuperscriptBox[\\(\[Rho]\\), \
\\(T\\), \\(Full, eff\\)]\\)(b) = \\!\\(\\*FractionBox[SubsuperscriptBox[\\(p\
\\), \\(T\\), \\(2\\)], \\(2 \\*SuperscriptBox[\\(V\\), \\(2\\)]\\)]\\) = \
(using \\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(tot\\), \
\\(Full, eff\\)]\\)=0) = - \\!\\(\\*FractionBox[SubsuperscriptBox[\\(\
\[ScriptCapitalH]\\), \\(grav\\), \\(Full, eff\\)], \\(V\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "256"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", "b", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "b"}], "]"}]}], "+", 
           RowBox[{"25", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "b", "]"}], "2"]}], 
    RowBox[{"4096", " ", "G", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]]}],
  SequenceForm[
  "                or:   \!\(\*SubsuperscriptBox[\(\[Rho]\), \(T\), \(Full, \
eff\)]\)(b) = \!\(\*FractionBox[SubsuperscriptBox[\(p\), \(T\), \(2\)], \(2 \
\*SuperscriptBox[\(V\), \(2\)]\)]\) = (using \!\(\*SubsuperscriptBox[\(\
\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]\)=0) = - \
\!\(\*FractionBox[SubsuperscriptBox[\(\[ScriptCapitalH]\), \(grav\), \(Full, \
eff\)], \(V\)]\) = ", Rational[3, 4096] $CellContext`G^(-1) 
   Pi^(-1) $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^(-1) \
((-256) $CellContext`\[Gamma]^2 (3 Cos[$CellContext`b] + 
      5 Cos[3 $CellContext`b]) + 
    2 (1 + $CellContext`\[Gamma]^2) (3 + 4 Cos[2 $CellContext`b] + 
       25 Cos[4 $CellContext`b])^2) Sin[$CellContext`b]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694094467`*^9}],

Cell[BoxData["\<\"                              \
=\\!\\(\\*FractionBox[\\(3\\), \\(2\\\\ \[Pi]\\\\ G\\\\ \\*SuperscriptBox[\\(\
\[Gamma]\\), \\(2\\)]\\\\ \[CapitalDelta]\\)]\\) g(b)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694104476`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T, crit\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"4.858987514677499`", " ", 
    TagBox[
     FractionBox["1", 
      RowBox[{"8", " ", "\[Pi]", " ", "G", " ", "\[CapitalDelta]"}]],
     HoldForm]}], "\[InvisibleSpace]", "\<\"   at b = \"\>", 
   "\[InvisibleSpace]", "0.23222016644443633`"}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Rho]\), \(T, crit\)]\) = ", 4.858987514677499 
   HoldForm[1/(8 Pi $CellContext`G $CellContext`\[CapitalDelta])], 
   "   at b = ", 0.23222016644443633`],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469477556*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T, crit\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"60.17403706659975`", " ", 
    TagBox[
     FractionBox["1", 
      RowBox[{"8", " ", "\[Pi]", " ", "G", " ", "\[CapitalDelta]"}]],
     HoldForm]}], "\[InvisibleSpace]", "\<\"   at b = \"\>", 
   "\[InvisibleSpace]", "0.8583438337774151`"}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Rho]\), \(T, crit\)]\) = ", 60.17403706659975 
   HoldForm[1/(8 Pi $CellContext`G $CellContext`\[CapitalDelta])], 
   "   at b = ", 0.8583438337774151],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469477556*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T, crit\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"126.45528047391838`", " ", 
    TagBox[
     FractionBox["1", 
      RowBox[{"8", " ", "\[Pi]", " ", "G", " ", "\[CapitalDelta]"}]],
     HoldForm]}], "\[InvisibleSpace]", "\<\"   at b = \"\>", 
   "\[InvisibleSpace]", "1.5666082653832687`"}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Rho]\), \(T, crit\)]\) = ", 126.45528047391838` 
   HoldForm[1/(8 Pi $CellContext`G $CellContext`\[CapitalDelta])], 
   "   at b = ", 1.5666082653832687`],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469478557*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T, crit\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"56.420291840668646`", " ", 
    TagBox[
     FractionBox["1", 
      RowBox[{"8", " ", "\[Pi]", " ", "G", " ", "\[CapitalDelta]"}]],
     HoldForm]}], "\[InvisibleSpace]", "\<\"   at b = \"\>", 
   "\[InvisibleSpace]", "2.293509465704841`"}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Rho]\), \(T, crit\)]\) = ", 56.420291840668646` 
   HoldForm[1/(8 Pi $CellContext`G $CellContext`\[CapitalDelta])], 
   "   at b = ", 2.293509465704841],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694795575`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T, crit\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"5.9879583501409614`", " ", 
    TagBox[
     FractionBox["1", 
      RowBox[{"8", " ", "\[Pi]", " ", "G", " ", "\[CapitalDelta]"}]],
     HoldForm]}], "\[InvisibleSpace]", "\<\"   at b = \"\>", 
   "\[InvisibleSpace]", "2.8944508287453834`"}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Rho]\), \(T, crit\)]\) = ", 5.9879583501409614` 
   HoldForm[1/(8 Pi $CellContext`G $CellContext`\[CapitalDelta])], 
   "   at b = ", 2.8944508287453834`],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469480542*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694815426`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The current value of b:    b = \
\\!\\(\\*FractionBox[\\(\[Gamma]\\\\ \\*SqrtBox[\\(\[CapitalDelta]\\)]\\), \
\\(2\\)]\\) \\!\\(\\*SubscriptBox[\\(H\\), \\(0\\)]\\) \
=(\[Gamma]=0.2375,\\!\\(\\*SubscriptBox[\\(H\\), \
\\(0\\)]\\)\[TildeTilde]2.1855*\\!\\(\\*SuperscriptBox[\\(10\\), \
\\(-18\\)]\\))= \"\>", "\[InvisibleSpace]", "3.4994020281692027`*^-41"}],
  SequenceForm[
  "The current value of b:    b = \!\(\*FractionBox[\(\[Gamma]\\ \*SqrtBox[\(\
\[CapitalDelta]\)]\), \(2\)]\) \!\(\*SubscriptBox[\(H\), \(0\)]\) \
=(\[Gamma]=0.2375,\!\(\*SubscriptBox[\(H\), \
\(0\)]\)\[TildeTilde]2.1855*\!\(\*SuperscriptBox[\(10\), \(-18\)]\))= ", 
   3.4994020281692027`*^-41],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694815426`*^9}],

Cell[BoxData["\<\"Hence the universe where we live locates in the region I.\"\
\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694825583`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694835443`*^9}],

Cell[BoxData["\<\"The asymptotic behavior of the effecive dynamics\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694835443`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469484544*^9}],

Cell[BoxData["\<\"In the region I\:ff0cExpanding g(b) at \
\\!\\(\\*SubscriptBox[\\(b\\), \\(0\\)]\\) up to the second order \
yields\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469484544*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469485545*^9}],

Cell[BoxData["\<\"Eq. (5.5)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469485545*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469486546*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \\(grav\
\\), \\(Full, eff\\)]\\)  ->  -\\!\\(\\*FractionBox[\\(3\\\\ \[HBar]\\\\ \
v\\), \\(Abs[\[Gamma]]\\\\ \\*SqrtBox[\\(\[CapitalDelta]\\)]\\)]\\)[g'(\\!\\(\
\\*SubscriptBox[\\(b\\), \\(0\\)]\\))(b-\\!\\(\\*SubscriptBox[\\(b\\), \
\\(0\\)]\\))+\\!\\(\\*FractionBox[\\(g'' \\((\\*SubscriptBox[\\(b\\), \
\\(0\\)])\\)\\), \\(2\\)]\\)(b-\\!\\(\\*SubscriptBox[\\(b\\), \
\\(0\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(2\\)]\\)]+\\!\\(\\*FractionBox[SuperscriptBox[SubscriptBox[\\(p\\), \
\\(T\\)], \\(2\\)], \\(4\\\\ \[Pi]\\\\ \\\\ Abs[\[Gamma]]\\\\ \[HBar]\\\\ G\\\
\\ \\*SqrtBox[\\(\[CapitalDelta]\\)]\\\\ v\\)]\\)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469486546*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.81088046949255*^9}],

Cell[BoxData["\<\"Eq. (5.7)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.81088046949255*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694935513`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \\!\\(\\*SubsuperscriptBox[\\(H\\), \\(Full, eff\\), \\(2\\)]\
\\) -> (Running) -> \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["8", "3"], " ", "G", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         TagBox["\<\"g'(\\!\\(\\*SubscriptBox[\\(b\\), \\(0\\)]\\))\"\>",
          HoldForm], "2"]}], 
       RowBox[{"8", " ", "G", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[CapitalDelta]"}]], "+", 
      FractionBox[
       RowBox[{
        TagBox["\<\"g''(\\!\\(\\*SubscriptBox[\\(b\\), \\(0\\)]\\))\"\>",
         HoldForm], " ", 
        SubscriptBox["\[Rho]", "T"]}], "2"]}], ")"}]}]}],
  SequenceForm[
  " \!\(\*SubsuperscriptBox[\(H\), \(Full, eff\), \(2\)]\) -> (Running) -> ", 
   Rational[8, 3] $CellContext`G 
   Pi (Rational[3, 8] $CellContext`G^(-1) 
     Pi^(-1) $CellContext`\[Gamma]^(-2) $CellContext`\[CapitalDelta]^(-1) 
     HoldForm["g'(\!\(\*SubscriptBox[\(b\), \(0\)]\))"]^2 + 
    Rational[1, 2] HoldForm["g''(\!\(\*SubscriptBox[\(b\), \(0\)]\))"] 
     Subscript[$CellContext`\[Rho], $CellContext`T])],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694935513`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694945517`*^9}],

Cell[BoxData["\<\"Eqs. (5.8) and (5.11)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694945517`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469495552*^9}],

Cell[BoxData["\<\"For the case of \[Gamma]=0.2375:\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694965525`*^9}],

Cell[BoxData["\<\"At \\!\\(\\*SubscriptBox[\\(b\\), \
\\(0\\)]\\)=\\!\\(\\*SubscriptBox[\\(b\\), \\(c, I, 1\\)]\\) : \"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694965525`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    g'(\\!\\(\\*SubscriptBox[\\(b\\), \\(0\\)]\\))  = \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["    g'(\!\(\*SubscriptBox[\(b\), \(0\)]\))  = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469497554*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    g''(\\!\\(\\*SubscriptBox[\\(b\\), \\(0\\)]\\)) = \"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",    \\!\\(\\*FractionBox[\\(g'' \
\\((\\*SubscriptBox[\\(b\\), \\(0\\)])\\)\\), \\(2\\)]\\)  = \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "    g''(\!\(\*SubscriptBox[\(b\), \(0\)]\)) = ", 2, 
   ",    \!\(\*FractionBox[\(g'' \((\*SubscriptBox[\(b\), \(0\)])\)\), \(2\)]\
\)  = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694985547`*^9}],

Cell[BoxData["\<\"At \\!\\(\\*SubscriptBox[\\(b\\), \
\\(0\\)]\\)=\\!\\(\\*SubscriptBox[\\(b\\), \\(c, I, 2\\)]\\) : \"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804694985547`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    g'(\\!\\(\\*SubscriptBox[\\(b\\), \\(0\\)]\\))  = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", "0.16604320750694906`"}]}],
  SequenceForm[
  "    g'(\!\(\*SubscriptBox[\(b\), \(0\)]\))  = ", -0.16604320750694906`],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469499555*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    g''(\\!\\(\\*SubscriptBox[\\(b\\), \\(0\\)]\\)) = \"\>", 
   "\[InvisibleSpace]", "1.8134809482227292`", 
   "\[InvisibleSpace]", "\<\",   \\!\\(\\*FractionBox[\\(g'' \
\\((\\*SubscriptBox[\\(b\\), \\(0\\)])\\)\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", "0.9067404741113646`"}],
  SequenceForm[
  "    g''(\!\(\*SubscriptBox[\(b\), \(0\)]\)) = ", 1.8134809482227292`, 
   ",   \!\(\*FractionBox[\(g'' \((\*SubscriptBox[\(b\), \(0\)])\)\), \
\(2\)]\) = ", 0.9067404741113646],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469499555*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    \\!\\(\\*SubscriptBox[\\(\[CapitalLambda]\\), \
\\(eff\\)]\\) = \\!\\(\\*FractionBox[SuperscriptBox[\\(3[g' \
\\((\\*SubscriptBox[\\(b\\), \\(0\\)])\\)]\\), \\(2\\)], \
\\(\\*SuperscriptBox[\\(\[Gamma]\\), \\(2\\)]\\\\ \[CapitalDelta]\\)]\\) \
=(Running)= \"\>", "\[InvisibleSpace]", 
   FractionBox["1.4663453124004386`", "\[CapitalDelta]"]}],
  SequenceForm[
  "    \!\(\*SubscriptBox[\(\[CapitalLambda]\), \(eff\)]\) = \
\!\(\*FractionBox[SuperscriptBox[\(3[g' \((\*SubscriptBox[\(b\), \
\(0\)])\)]\), \(2\)], \(\*SuperscriptBox[\(\[Gamma]\), \(2\)]\\ \
\[CapitalDelta]\)]\) =(Running)= ", 
   1.4663453124004386`/$CellContext`\[CapitalDelta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469500556*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    \\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Rho]\\), \
\\(~\\)], \\(T\\)]\\) = \\!\\(\\*FractionBox[\\(g'' \
\\((\\*SubscriptBox[\\(b\\), \\(0\\)])\\)\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(T\\)]\\) =(Running)= \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"0.9067404741113646`", " ", 
    SubscriptBox["\[Rho]", "T"]}]}],
  SequenceForm[
  "    \!\(\*SubscriptBox[OverscriptBox[\(\[Rho]\), \(~\)], \(T\)]\) = \
\!\(\*FractionBox[\(g'' \((\*SubscriptBox[\(b\), \(0\)])\)\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(T\)]\) =(Running)= ", 
   0.9067404741113646 Subscript[$CellContext`\[Rho], $CellContext`T]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804695015574`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804695025578`*^9}],

Cell[BoxData["\<\"type-I-2:  \[Alpha]-\[Gamma] and \[Beta]-\[Gamma]\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804695025578`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880469503558*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804696787357`*^9}],

Cell[BoxData["\<\"Fig. 3\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804696787357`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804696797523`*^9}],

Cell[BoxData["\<\"Plots of \[Alpha](\[Gamma]) and \[Beta](\[Gamma])\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804696797523`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVV3c4lv8Xfs2yV0b2aCA0jIR8SCVCWfHVECmVsgoVyYysSkklkRANDZFU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{-0.45, -10.15914345347784},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  Frame->True,
  FrameLabel->{{
     FormBox["\"\[Alpha]\"", TraditionalForm], None}, {
     FormBox["\"\[Gamma]\"", TraditionalForm], None}},
  FrameTicks->{{{{-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {0., 
       FormBox["1", TraditionalForm]}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {0., 
       FormBox["1", TraditionalForm]}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {All, All}},
  GridLines->{None, None},
  ImageSize->300,
  Method->{},
  PlotRange->{{-0.45, 0.45}, {-10.15914345347784, 0.6805794851631708}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, {{-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {0., 
      FormBox["1", TraditionalForm]}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.203972804325936, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659905, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.35667494393873245`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782616`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.810880477376195*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw12nk8VN//OHD7vszMzZ5t7HuZ0kLukdBCqbSRFNrkLUskshQJSZYoSxtl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"\[Alpha]\"", TraditionalForm], None}, {
     FormBox["\"\[Gamma]\"", TraditionalForm], None}},
  FrameTicks->All,
  ImageSize->300,
  Method->{},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.8108804907963953`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "njnum"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The Jacobian is not a matrix of numbers at \
\[NoBreak]\\!\\({\[Gamma]}\\)\[NoBreak] = \[NoBreak]\\!\\({0.`}\\)\[NoBreak].\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.810878992536087*^9, 3.8108791738719826`*^9, 
  3.810879518032468*^9, 3.810880490973025*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Solutions to \[Alpha](\[Gamma])=0 \:ff1a   \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", "0.`"}], "}"}]}],
  SequenceForm[
  "Solutions to \[Alpha](\[Gamma])=0 \:ff1a   ", {$CellContext`\[Gamma] -> 
    0.}],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804909740257`*^9}],

Cell[BoxData["\<\"alpha-gamma-1.pdf\"\>"], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.81088049137385*^9}],

Cell[BoxData["\<\"alpha-gamma-2.pdf\"\>"], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.8108804917610474`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804917620487`*^9}],

Cell[BoxData["\<\"Fig. 4\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880491763049*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804917650504`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw1m2c00G/Yx83M7J3svbKTcf1ue+9ZKGSWREK0kFUykqwkFEV2VKjcRcqK
kNGQTWTPRD3/55zneXWd7/l8z32uc724z/d6cQl6nLXxIiMhIblDTkLyv9XF
fWzx3z8nPPnmGJD7kMAPHpdVll0nPHrvbJRdEAl49A9siG47YW2Sd+PlF0nA
17Bz13TZCUt++XEwPJUEgmWf02aNOuGs28WW5xpI4Mbvm2Lyb5wwqwxzzCYj
KdTfUjvuFu2E1bSnua6+IQWOtyldmMIJn/xbbhmGyIFq1s7oKokTvjPPJy1k
QQ7b+3matXYdMX1Ul+SwMzkMH334omHNEf9I/918OowccldePKgdd8RHKaK+
iFSSg5DgePhj7Ig1Cw8dXhWgALlIZbHUS47Y6/B2+DEGSjCE4Ssn1h3w9WKj
2AesVBD3bE/Ge9kBZ0fimYfCVNAqJ/TV/5cDns6skKlVogI9/tOHIyYdsL+W
XtauLRXokOwtpfc74IBK3VTVO1Sg+VbAvb3WAUe+cqV24aEGeQNfXZUQB5x4
c4F7+BANcFtsUdFt2uOSmnZCK5EOakLbSkVX7fEpa+eFnjw6MLl/1xwt2mPZ
IVuy0Bo6iFgmbodM22NVg9Ly9WE6+JKWwDc6YI/1knQ5WiXpIXeQW6XuuT2e
uNu40NZJDwLumh4nwu3xMUHFslEBBnhxnYEyIsQecx6K53uvygBWNaOP0oPs
sQTL7Yg3ZgwQRR670OZnj5lOaRisXmCA8aKuC8rH7PGPCr47Br0M8HDueAqN
hj0WShl73JXACBLno14+3bXD7LHm2rvRTCBHkzcQvm2H93FOaVimMoFyXsMy
sW6Hbf/0l1TeYwL0YU2kc94On+wNE8h+wQRHeb2TJr/YYfX9SUZMS0xwo8Xk
OHu9HT5qsaqdd5wZ5tnYSMJC7LBEwfrMUyMWWC2R59EKssNEkPmzAUcW2AZz
ZfIzdvil7TEFGh8WoPCL803xtMO34i9evBfLAryvtnse2dphe8bk67HNLGDm
9b1gSMEOP1fIUPTSYYWKumJd9UVbfKjylsCmGRuQ3RO6ZTRni/eUubQYXdnA
MSZvxGHaFnMfD7VWO8MGJLYZ4cEjtrgzrL+iIYkNbJdjK8s+2mLztkT76G42
2JbyOsBfaYu3Mr7Hyjmwg06+8Bp5oC1e/qffez2QAzLi7yMWf1uc8Fpu4kM0
B8wHHEgW8LXFeg0O13jucEC6Fquklpstvm75pHOjngNmvpCdCLWyxbqPJilT
KDjhJvt4+6z8f/2Qut5xu8cJn2/kF3at2OBnX0ldpEe4IGvE2yd+wQabTkVG
PV7ngmOKsjLaP23wK9YdLoKOG0aG6+tqR23wEyNtsXo1bpiV6Ptwt9sGBx3n
vz2Zzg27rZRLfuU2uL2vmEfNhgdEyE9r7POzwffWMxSGxw7AtIMCCfa0wbGn
xic6/hyAktKtlnA3G1ysJtj5jZ0X5GxiLBYcbbBxVNHsURNeUCu4595vYIP7
Dpb/e1fLC2ZET3yhiA0uShZgvplyEIIvqvTDqDW27PtjzXKcH5KvliTRf7PG
4/0S5zMu8kPptYOGXwatMfX3eXutbH4YTaRsCOm2xipFYgfX+/nBIvfz/bLX
1rg/My2DUlwApF6FnOa5Z42reXPJ4h4IwOjfOrLNo9b43YYo3WypIOySSb1s
trfGveUf56lfCgInVV7ILWtr/OeL2G3oEgQLxrhZGWNrvM9kq2J2SRBe8jt8
PKlmjSmmO8I0VIUgE21mf+KwxiL40MhmqxBYRKsqlPdZ4arz3Stlv4XhxRAN
X3O3FVb9uUdtTi8CQoe+0w53WOGVEo8vZPwisPn12iRFixWeafMQrdITgTyV
T5kutVYYGTx5xXZLBBZmT/+lu2OFVSo+FQnKicJNy4KOUw5WOOFbUJtihBhs
Fp1/EWljhZPe1fK0pYiB265hUYaFFeZ5L+sSXiQGyiWLV94aWOF46yJ9iU9i
8I1MU5HnsBW+pZj4tVlSHKSfDWS1cVrhAtpZUbZRcUg/wtVpVWOJbeRe9B32
kAS9Jtv0vhJL/DkoazH8siSs6aW4OBRYYqul/JLRLEmwsdq34JxqibNPv/7F
2yMJTD7r+30CLDGl0LyGI5KCpPQey8tSlnhTwoqeRkIa4pYS+koKLfAv54jf
UhyyoBrSclcmxwJvDwnkXlKVhamdfycrb1lgkscNsn8cZEFvX9h6baQF7jO5
ZBqZJQvkB73Y8XEL7FLJ2F5zUA4iTbQdB3gscA9jYtqe/CEIL/r9hey2OY76
tpf54rU8tHav0XAkmuNhF0941iMPLDsLapLXzLGkezxb57g8lFmMZ1gGm+OG
uux5RKUAI1vtNrm25rhfXyDP1loBdExy21XYzPF0sngXmlMA+iVo8L1jhs1c
9rJ95ZXAifvIz4tJZliaY6vjlb4SFOkqcaXEmmFmqcVSeWclgCzx0LoQMxwg
zasaGKcEQdpMimQOZnjxxq99LiNKMHB7rOQux3/6stxf1nRlyFeLyf6YaYqP
aBT4x3GpQl7zcDVNqil+SEHkXlBQhXsWh9r1Ekyx+0IpTbKJKuR4ftlpuGCK
5Z/WJglfVoX0VHmXR0dNcXer/fi/CVVImP3GF3nAFE923LxV++IwBGWpPFS4
b4JFOC5b/rh6BAKFE1/6Z5rgG3X15c/uHYGAitH+RykmmKGEoam+8Qj4tyRS
8kWa4MW284f0to+A9/KYN627CbZZQQPngtXhmFGy5ISQCf49V9x/+ZwG6GxP
V6QXG2MTqa8UD+5oAa/LpzqxPGNM4026/8FLLdhsanz54o4xPulOcmZiQgue
xKe2f4sxxm1Ncsri/42LjVN9WuSkMe7uSDjQ1g8wrZJ0sI7fGOexS7CGsiC4
Eax083OWEe5w+NNgdUUbPAcP3vZJNcJvedNGXDO0ATSoc37HG2GtNwe90iu0
YY3s+6ODYUZ4+UTg6pUf2uCSFtfsZW+EK+df59rq6oBc9fDOBrMRdvx3INCE
VRd6F6/6cSQa4qJ3gkmcg3pgvCUxqHbNEOsaGhhSrukB/vdJz/miIX56cn1I
kFEfKplEBPJPG+JSrfK9WUN9uKn4YUDSzBBvT6gM1Dfqg0Eok57WfkNsrVTB
+KrMABr38vk8Uwzw+8JLM6rPjUBxn8nNuHgDfM909dGHYSMoZVj7/fiqAf5W
dv9Xxq4RZPHrf144a4Dl9spI5nWMIVT7Z2KYlQFeTX6cdLXXGORjFX7fYP7P
jy00e/ZM4CH9277q2/qYT0Btg+q6OWwt/DsknaiPP8Z1PRp5bg4m3Vo3H0br
47pn1A4sM+awfKteLzNIH6dvnuZPN7AATc7qukuW+jicl1eXh9YS+gXzMw3p
9PEPng9UJDZWIE4+sobJ9PE+Z7m96/5WEDF5wEp9Rw/PCn/YNo63AoFHmdSy
P/XwucT3bAGvrMBfJiWc5b0ebpRvqbGXsQaKw1ecv0frYcsCXTU+dhtw5Hr5
3CFCD09bCEwYK9lA6e/frD1BenjtOuXtWmsbsHoZ0vnWTQ9nFsVeMk6xgVzt
M1qPQQ9fMcCHr+23BWUzF/7gHV38bom/oJ3DDk66q09Qn9PFxeW0AvXuDuD7
oE+i1E8X/0kzveKV4AD+U/4Bpu66uD7ueKxXpQOE+t3/nWSlizOEv22e/OsA
N4IomFgP6eI3vomfz+U7Qk3UR82Dv3Rwfp/GysMNJ3je7BP9ekIHM2fZNGwJ
HoWXlKQfTnzVwXnnhxjKLY5C63Ul28J2nf/+j9YI3ZKjMHwry0+8RAc/TtPc
1jx5DEgKPTIUvHVwWLfpjWPzzkA5+edrr6sOdjsuM+DE5wK0YncEz9vr4OvH
PrzusHYBttL3Zc/0dHAsVvRna3AB8RqZZg1hHXzYsdbQPtUVLN5uLumPamP7
E3tRzXYn4N74DeNjx7Sxc0Xh3PcH7gBt4xuJNtr4h31G44tmdxitVC98ZaKN
iYEnt75OuIPI5bkdAQ1tXMblf3xXxAPKOE3KZg5o44Tfs5dwqQe8NKNhDPmO
sGPfvBPdu5NwXMm9sfgzwtmPibb3P08CCU+9z1AXwg8saquHGTxBb8YXa7xG
2Dhis4T0mCd0Rn0IIruPcKK3FP/ldU/4+iy+P8UNYYig+UOu4Q2X7v2IfOOE
cNDK9a1kL2/gizksu2aFcH3u5OTVVG/wsJ6JddBGeE/UUCZrxhvm5g0OHxRC
uCWrL6o5xwfWtemV7d8T+PiXea8DHH6gxEHTdKMLsMFScm3AKX+QuzO+fvcl
YA4qq++HSvxBiu2lVPkTwEFJttl5s/4gwHI2o/s6YGsK5uEkvzPAwPD5DJsB
4KXZifb14ACYpSzgzXuthW92OVHGOwTCZEyETWW5FuaJHCqeuhgIP8jtEnCu
FraL83esLAiEAVKq9fEILVzVvl5xfTEQmvf8O8QPa+G0xlWSmKQgyNtQi6iu
1MRP2z2pV8fOQfZ5lqq3eZrYRrxurZEhGNLX5qf6kjSx3unMFVrNYEhcybPe
PP0f//Ish8gKhgsLFJIaEpqYusjy9hHH82A71TPYkq+BZRQElTRWQsDCs3T/
QIoGhg1/RUPxUDCZuKY7c0UDO3Hrbvx2DQU0plpJ46qBLcaNLrp2hYLc99w4
C24N7GACgx61YUD92Vdl6JY6bv3Nfe91UTjAvSY12mh1TK1qYE47EQ7BXhya
mufU8ZXa+Iv7BSNgZKNZJ99GHWNF60q9+xHwlIPfypdVHQ+Qf/d78/AiHHf6
fGo7/QimepN69tzAZUgXkAmQij2CbZXyZ2IErkDbbHSQS8gR/Ll/6Pnl01dA
OVz+ArY/ghM/000dorgKNDmJsQkcR/A3rjiZSwKRUPtVO58rSw1zXvnwsCIk
CuYeZD0wSVDDDpVj1e8Ko4Dff6n40gU1zPax7H5ATxTc2M0tH3VSw5+/fae8
KhsNJw5uNzzmVsNbpipZXxajgfZExWe1u4ex+YGJ5qLUGEDilMOnEg/j9PCt
uN33MRCy5Pwt9+JhDA5VX/aTxMLoVZoJEpfDuHyUlc3/XCzU5Xsuf+A9jGsK
ShnPuMWB2zgP3dE8VdxpV3HZyzMBzF3uzqslqeLPNCRh5RUJoD5woJPrkirm
/+W2yLSTAKztvElDR1Vx8rlTbZB+HVqr+Rid2FWxR7peQMfADXgqfX/pMIUq
TgriG70mlQj5Rfw9nGsqmEbSPf/a1USIyBa4NdijgpVVijWCZG+CbJQQq+NN
Ffzel+VOXXYS8PwpXFO9qIJ9lzMcnLaTYF+IcD/HKRVsYiBlHeqUDKO+IncG
DFXwbNXzJ+hgCqRbiXE6kKtgzYTBxGWXVNjhlzpgH6GMrTerL6gLp8FMdukf
ZT9lHKfxlV/HLQ36WaW/sTkp46i7vxRM89KgnErmXr+KMmaYucQfevA2uC3J
8tutKOEfX3XL3kmkg7lfxT+lUSVcVxoeEBCQDuoTcqOs3UpY329ySa8uHdgG
DxX0lSlhlZ8bP28b3IH3rxWEbX2VMIdlu8bZCxlQq1ZDruSohEWZxaPUP2RA
fo3iJIuBEq6Y5CL3486EiGKlol5hJVyaOvd4P84EuWQVcZsfirjriUeANX82
pLsekbZ2UMQjtXsNFrK5MJkVOBKpr4gXhydmDO/kgkr/o1tVyorYpL/pgNC/
XBgw4dhmZFXEzy+sPnswdA+41dZaPnYrYOXr/gvMD+/DqWCpC39fK2BhWbVx
YYZ8aKhwl5arUMCDrBYCrqb54CLacyvppgKOi7jirdeWD3ks5cfNjBXw45TG
5Id9BbBkPsl8SU0BZ+c2+Z7lLgR0/cC7J+IKuPfDlclUt0IY+3ddmm6fAv4z
Gnp3a7UQRBa8t9veymMGt0lHQvIhlLwXSDPUlMeYydP0x0Qx7JA56YdJy2Pf
gBQtC91HYAIp28U88piaY0S+6uEjGPT784p+9RCmZdZNvHLmMbjo1TneOH0I
6yrsT3/KVQp/G4Rf/zQ+hGWk1T+IXS+F+wppIsYS/+mvpS9//ymFcb6zK1RT
crgv30Jib/YJ+PyWSIw9Loc535BdNhovB+rAzJVJTTlMVRkiFetTAaXTlE56
B+SwDHfYbulSBfzqGxchH5LFB3N/JkRSVMG5itzXkdayWJom7RazQjWwitKJ
jh6SxTZSVzIvRFZD7d3wRIJBFgvgs+VPPlXDVoKD0992GSzqPp/1OLwGLp1k
Wr2oJ4N38WBO6NhTSPMPX+MV/Y8f7aEm1GvhUcj4+itKGdwlu/1qO70WeuNr
t/61SmOvo686zlvVgXiZ0941Y2ncXDAUxzX2DDTr3vwVkZLG1ZvxD1ZMnoPN
aymSVlpp3Prk6h/558/hUs8uGXWnFB7iTd0UzXwBvev51DctpPBr9zq/sdAG
mN2joZU9JIXb6TK0xjYaYG9fMN1HRimcwf7mzvewRpDg1mdg+iSJ+zemhYVj
X8IVrZ+s6baSmGEgpCrg/WtIN7BhV1GWxJztzeRf3ZqgxLKRY4BNEpOzMrbs
+9sE/e5J3FwDEnjwwy8VqkIMknEK/LlOEpi7UY2Jh/QtQEqOgNYRCVz+c6Yu
5PhbsMsiFxrhlsA+V2/Vy79+C1dKP4sIfBXHllofxxljm6H/Y7jUQ1dxbFW9
OVis+A7mBsel9UEcT3IymsgWvYN/o6ay03ziePYTM99LnlaQWjsoLzEqhve+
3Jx1YHwPkZxvVco8xPDG8SHKYME2yBCQPmyuK4aN/xo8lqhsgyeS6WqLwmKY
2VGHqQ21w4CGt4b8lCguUW1mtA7sAGk3Wu1aH1GcMi0nE0HxEZBfsI69kSiu
svAVjqj7CA7nvuluSohiy7qd9czT3RAZU2GgNieCWTsYm1aDe2DgsY3ZS38R
PD1KNs7P2gvH2Bmp601EsCl7aIfzzV4YieporpMQwTbGEiPpNH0wc0xPo3JS
GGePJXkXMvWD/3uSrSdvhbExW1deV04/LCu9qnmcL4zLjLwaHkh+hm16ValC
F2Fcvnclk91hAC6Fr07lqQvja9zurdzrA0AyXVFwl0sYb9mmb2ZnDgJNkzj3
nX4hHOo0hnaXhoAniJs6wUwIu/wLSjm/8BXyvn9ujpESwtFn1HWCX38DIZO0
q1HUQrg+fuYmX+Z3kBam24poEcT4U+TJr24/oCrlfU1YoSC+wp/qaic5Csq7
1wLORwriyzzavl3Fo6D5eXfqjKYgLv58dNmiagywdn3BKR5BPLzZPdOuOQ56
FSGuPtsCWP4wRwr+OA7m8Yv9brUCOPLgMpcIxSQcPzLabCsjgK3dnXZWX07D
eFHuVStaAUyemJ5jfnkGukRqQnN6+HHxXHTzQ/1ZGBl44JVkxI/tjq4Qs0s/
YbqS93scBT+W4Q3reNo7B0sJd+wiMR/O8tcX12iaBxKNeN1gNT5sppspeP35
AlCzkTT6rx/EqwG3P/i1LALzwgVF76qDWLnRNVjj+xII3T8leFTiIP5RM5hT
xLMC0hcmsmwmefGKsrv6dsMKKFu7MJnl8+KhC/LGTzxWQZ/c4h9w8eIXGbtt
39rWwOJba6ha/wF8eTtuUPvGOjjUEYsKqQewo23x3c+2G+Dro/BdhPoALs1s
/lBJsQWBqNSOr4UHr/OzkggubEE4t3AnZyQP9qd2puQa24YbHWyNtNvcuJWr
9pzX4g6kPUxSpKjlxkqXzjXr0OzC3cv7SvfOcmP9nJ8f6hT3oOzQdtbyDBfO
Hz/0iaHuH9RSBzHNPeDCnBtvmnfjSYhXYz/jJ05w4WctINkMpMTH219DBwY5
sTPf9fkX7WRE0y1jEdssTkzx/gtRkkZOVKU8/9TtxImDbRRGqb0oiFuJt2Xa
hjlwMN/RpLfS+4jo66Rf9HM4sC+V9miaIBVxLv5s/NtjHLg4lVfrjQg1YXfN
dLzxKzt+Ll/t2u5AS+hH1aeo5bJjsqQH/TnxdITqVXGtOhd2TJ//ae55Gz3B
eZE8q+I7G5az3bz7JI6RoA4P0pfOY8Nt8mXB7NFMxHboj9VHx9lwzUWlIDEz
ZuLLuUbzgh+suF9xV+QGJSvRESj552A+K07Oc6+q2mQlXgZkPs5xY8XVbqxN
fZtsRJk/pQOnICtGn5YDWag4iHungsnTx1jwrnEJXZEEJ5HsO1bFVMiCD+x+
iPzhwkVc8bY8nuTBgnVKP2kqF3ETbh7S9XETzNij1v19wQVewtot25v8ITOe
Mk/6bk/FR+gcp2KL9GTG5zfu7z9ZzU8ouoS82RVhxm1HriXFvhQghI9NBIRP
MWFPF3h7skqQYHOy5t0sYsIyhzU+P6oTIigcmtrOeTPhOhz+rbtLmOh4oGo8
9JERC6L6tXgtMaLsPsvDT5aM+HmK58upLHEi+e7i3/YeBrx8+FBoF4MkcTaz
/WiLNQMea3iXVlEgRVjdLq591bsfz0sMgYadDKGYEs343HY/DriilBAoKUew
Jh4/VdVPj8VZa3osWeSJgWgOgQcDdDi//ncLrYUi8eLKakSuIx3WM6Ejj01V
IrIjPn6+M0SL3+NrKS8WlYmI0FL5lKO0/+XbKb7I06qEy7m4xIQvNFiSQrJn
P60aAQEe01HONLje5SvdVtcRgv8UaF/8Ro1vUDTJ6TRqECTePLnnXanxVu8X
09ABLWLcfXPzzAgV/hvaUOnAgogW115rnxNU+O2wSkW/vTZRdLSizG10H44W
UTLafKFDxNnfoDrmvg9/kl/ePkXoEb7W3h6245RY5MUqmfuCPmFirvPK7CQl
XlO9cSfrvSEhbczHZTBJge0iC/gi+owJev2dc4QXBVafHHWS5zQjFtFAl9o0
Oe7ddx23ZlsQPZo1Eoo+5Ng11DS3uNqKqFZLviY9S4brTaRnIsGGSFM+NSLi
R4YbpSS/4G1b4ry8wRG+OVIc/SL/RNS0PeEgI5TOeZoUbwX4ne9gcCIOS/xd
ZPpFgi2pSz6+Cj9GcIl8MaY9Q4LzNRiDGuVdiTXC35jq27+mNylPZaz53Yh1
81SprfG/TSqF93SHProT6861dDM/95poGO2lmOtOEut+Q78GlnebSgXe318b
9iLWw3a7Wrf+NP37JHD6pYEvsR4rUPns707T2qGfWUL7ThMbt/VSiyl3mi7n
jj1JFwkgNgt8gzLofzflNSsrE0OBxGblTZs41u2mCS6NT6bfzxGbr6qUQnm2
mvr0Bcn5pEOIrY5+Nm/BzabQ/ozkqc4wYnt4e8NeYqPJ6Uy2c3x3BLE9wzuo
f2i9STxVU6hX+wqxvYFeqKiuNWVaMgw78UQRv8m9skW1VpvoaOtUK1yvETvM
1yPY9VaalBm8TRo2Yokd/nJnStPlpij3OLMbiwnEhnNh+NyDxaYYw6pLrvY3
ic2wOY326l9NL8N9ZrV5U4mt24p/S5rmmkxJl18n26YR25UR+HrXbJNS1XL7
0aF04nfH22i/r9NN8eYpO9Y1mcTODK2+8c/JpuAZxk+VsznEH3JbKsmt8aY4
Cs7ON1F5xC7/3TZqyrGmTI8tIzXtAmInrJXzk+hI078O04np0AfEbqVDbqr2
l6YZZXpXz/Ei4u/MtICV60BT6ZT6U7Zrj4l//GFFjOG9TU/Y23guOD4hyKoY
7PIku5qOu7Vt33GtICgFDrkedH/XlLV2IL67rYpgFrjfqabQ2LTfocT46KUa
Qp4EvzqDHjU5u2vEfDKoJSj+bYc6xaUQLiWaz04r1hHDRN5uZ9RTguoJLn7g
/JT4WSkX4nP9DSG8G2vmc6+amCIY/Get2wiDM1+a4xYqiZWZ0GrlpB7C7vhO
fmp3GbFUOS0TEtRP7PP8bnhivISYJ1qFN498I1Injx2nKXxIbJDftTzAOEq0
Fu+6vrcuJNZnbJI0SMcJy4+vt9UP5xNrHbQdzmsTxJtfSfmvC3OJ1cq31Jem
poggS1opF81sYuV2hEHu4AzBvzJxokAlg1gOU4x52faTwLGSu/Xxt4kl57k3
3xrnCbaiGG4R6VvEIlH4b7d8gbDOZjFTlU8mFoSPaR3MXyJyrePKvyTdIDbJ
r7/ia1smGE7G6Zx3iyc2Nzy/yb1dIV4mG8PhnBhicwb9gcZVojWVseOSXDSx
OczLY1m7Rjg7zRUOMkcSGx3baifK14kvmZ/UpM5fItZf9TueLd4gsgb8BT00
w4n1yqrQq/c3iWDlt5bX/EOJ9YKbd1Kytoib6m73Xm0GE2u3fWvv39om/CKP
/mPsDiJWY/X6Km/8JuR9PAskBs4Sq2ECq03XdojpiWaxu9f8iVW/XaaeS3+I
XuaY0bUMP2LFeejQaMguQXl4SKyXzIdYNq+1WA7YI+iKnwlWNHoSy0TqGRLf
v4TJg/OnMp97EBc4PtUrhv4jBC89M8ppcyMiN6mvKeqQILOh9w9E5Y4TLe6S
JaZtJEiJ9Fvv3iFngqbLuNvTihTFUUz/ZEh0IizUTm1cHiRFt3qH9hcpORBp
D24cyDxOhq6NZDrW89sRAwxPtKumyNBAxL2UKgMbgieiw6fNnxw5OWjKihRY
Ecen5pPG18hRivyxPz7WFsQDK/raPxEUaNsgT+x1pSkx2yjzhY2MElEzzRa9
szUmZMTNSeSuU6ILrwlDUDEkAtPOiBky7UPcjaFf9sz0idq9JDO3zH1og7TM
70O6LrHtW3EunI8K/dheviZHpUNo9X/MSiuiQq6BxQWB9xERTSy9fiJDjZQ/
Dhd11QDRWso41fKUGo0YibIPeWgStBzydCPqNChmpXE2y0idsIiyUth6Q4N2
1eIa/I+rEWm/Ah2ZjGmR34ealGP3VYlBx1uXJXtokSF5WeXePhWCt7n6gY4j
HZr/Tp9z7pYS4SbX2+Y8Qod+JZ56YKChSDzMXl0670WPmo709PmRKhCzFKwc
yb/o0RBJyEn9t4cImUAlzUfB+9FCg+VJqipZIuirrQfe2Y/KbJd5Wt5LE88M
zicMRzEgCVKT/LuUUsROdXrFKjUj4ghx62f3liC0W05dTqNjQtH2FgufokWJ
yd8RTPyWTKhYQivw3RERIu5Q4oMnaUxots8+q5xamJDwuquqNsCE1gN0dq8u
CBLtOU/aWriZkS1/5WfPaQHCv6fRxdqVGZ1fP8R8coKfYNjXufQ9nxm5cB4r
eH+Aj7AJ+sW+Jc6CHp4KCNKe4SHWi3cfXzvNglq4GDWyQ7iJjG/0mkyVLCiC
8k6lMi8XocZysDt3lQV9POG/oTzMQXw1lPWQVGVFTrbBzlOl7MSVy1obdeGs
6P3IR4XnKWyEwFPzBJ1XrOjvswMcEMdKePIFVDjrsaHsAyPx1g+YiX12V7Rn
49kQSrfsTH/PRDy+ntx/voMN2SZIss6vMBK/1it2kmzY0cCvH/2Tf+mJZKmm
JJ4MdmRld+LR1yI6Qt6tW+DRMDt6zJ+ze82NlgjpWDLAbhzow7Vf8IyOmuAi
Jfli9pAD1b9GY1O/9xENqkxnhmc4UOPBBj6GLUrib4H87dUATiTw4aXvZR4K
In8QiV2t4URilXlH6AhyQme/dT3dJif65qGkz3uWjIi7EPRD5DIXUnEb89lZ
JCHQ9Zuaci+50PekFy4sxiTETvaj7MN/uND2IVavHft/END43dYknBvpd5P4
iNPsgUTndpXtC24k4ST89ufmHxj/xsrgusWNanZ+z4mu7IDDX+MPZ0N4ELlv
u6439W9gYvQSDa/lQZ05h8sVRLahnT8yOnqNB0VqGM+Sm2wBaD/TvBN0AIVx
RQZUVG/AtvWn7LyqA8ht7DPZ7dV1qPH4tflo6QDSVhVbvqOxDqIxQtUNZ3jR
o6UbpscmV2EkXYuhpYwXyR8q03LRXYWsIqfTXfO8aHvhRufu4xWgf58sOup3
ELkWcX/vi1uG1sGS6J+PD6Jen8tXpnaXIHK25cfqzEEkFxf5hWRrEdZp/mRT
evOhchX/+200C1DBw7HFUMSHtPYdFYsV/AW+0gp2XJN8KLYwrfiIzjx8M/Nh
kPbgR0fpo/sXcn/C+Hs/bYlDAkj448Euk/JpIKy2lsosBNCY8c7cKbJpyB2K
yVMIEECWnWf+y35T4PDz/h/1cgG08riBYBGbhKdBsqVNnQKI++NN+fi0CWDa
aXDS+yWAJCP0olQoJqCddqDOXFoQXXSfnjyxOQbit0969poIIoarz8KDQ8cg
5sAKi+MpQRRrekF8aWcUQIY+0K1EEN1rPazkyzQKNeY6UsHiQuih9ZWe8k/f
gHGge2jLQAg5x916KcD4DfyPu8Zf8hZC3vR664s2X0Hs7IXJ2CIhdIsECT74
NQzXtihv074TQkzj/jssOsMwevW2dsqkEMJH1vJWcocgJ7UiL0tYGPV2Br6R
8hiELS5N84O6wmj964+HQp0DYFfQ9qfAQxhdSD011aw+AAw1k05PCoTRKaVn
X21FP0N0Hw/ra34RROejumIo3QeB23ZUM9oiyO/2DZOgsl44fjDlD6OnCMKn
nNieKPSCug/5pPtjEXTp902yp4afQOKm1tCNdhFERtOzoTrUAxzVYZ1Pf4mg
RNcnHar+PbC2M19LqSCK9E/efmSu2Q3j/GIlcrai6HXwzzfVYR+hR8/tnmOI
KOKoTHnPVt8FZcn9sSX1okihrGF7x6wTPIVeOZjriCHuJf+el0/bwMZwyyTU
Uwyl7NOxu8jdBshfgbgfJ4a6h0Jzn137ALzPisRX2sWQouOpz5Re76HfOHk7
3VYcfU/9NE/v+A7eBnz49SpEHHVUG0Q8+dYCVbfJxqYzxRH3v0GNaq8WuPk9
tE3tmziS1RXdvhrVDPpBJ3K+eUqgiEoGUf3vb0A5IzuZMl4CfeC6+PLQxTcg
1NgXLVcigXasjux/fuAN/KUwOh25IIHOGaA6Q08Mz7LkNUVCJdGLGh/hXKHX
8PDVKXnzLEn0ZTVi3/y1V5A2/lAktEESlfTJrhv+fAkBMtz7P/yVRAUEf0JF
UyOIYdKR0/FS6F9H8MhuZj2wTWn0ppdIIaOxy3tRHPVARhva+qpDClGE6O1T
yXoBI7ZzFYxM0kiTWcWo9eFzyJzpvfo0SxqtUROO0qN1EEe///y3Bmm07bx4
sTKkDs4rGPpSfpdGHpI6A8/314HVxUYrR0EZpHlzlme/fi1QMz4U/FMigxjZ
py+vfKwBuerAwJgOGRTmZMphc6EG7G21mvYvyKAQ3syyQuEaKMwccBGQl0V2
ciT6P65Wg4YATZb+M1lU5pQW5G9eBR5vP09/HJRFn9OfqS5TVEGCZ6GK029Z
tPOIL47mUiX0P9boO6UphxLdEuwD/CogQCGAIfWtHEpIV0r08i6D9D51V+5J
OSTUrbXf6dcTaAyhKiukPISO1LpsD5x/AtQN+cZ1RodQ9fBO0JGkUijQ6Yv5
8vEQao7asZgefgxzkrmX087II3dV3ZCJgSLYiyATdbwij37GjrvNXSkCpk7f
zgMp8oitNvlwqUQRHA5QOVBUJY/0TjBUSkc9hJiajy+er/2npTvVxfQfQCa5
itslCgV0vZxmdPx3IZTa3aXSZldAm3tRtvurCuHTpo9Du6oC8hnqKrshUAh8
GqTr38IVkGLpGGHGXAAKN33uFtxQQAarTj05Pfmg971Lx/uuAipaVL3Ncysf
Tl/NubX0UgHZFjbvpLHnw4tmpUNkJIoobXPL77RjHlibeZ8Sj1NEvbHyr04z
3gUpO0u9jjuKaOFWvj91XQ5QuKjxnS1SRFVr51gOuuTAs9O0vc9aFJGJd6vK
rYps4EmsOGJAroRUtwquj5/MgrW0TNY5FiVUyyDgdZEtCzpzIheShJSQXu8d
OYfWTLhaalPwWVsJtVBWmNbLZsJk2ya1V6QS+uZap3ebNgNeffoxTp2qhIK6
xKSyWu5AxvCHl2X3lRBT0YPO6qt3wOhnTuD6ayXkzle/yvA7HcqpiaFre0pI
zeq67+zWbQg1jH9UGKGM3tH7eEsIpYGlZWCUwQ1lZKmhm2c2fwskHI86z2Ur
oz6rs3eIulvwxVuaUbFeGbU7eutfM70FRFx36JstZXTf9OhRgahUoH7HaTB6
XgWtnnvG3HQgGcY6SQRiYlQQurNl09ySBA39P3+Lp6sg9l9nKknOJsGZycby
s09VkHX4u2bm9zehl9yN/d+KCnIlidIliU2EuzqPJw+eVUWaVeF4Xek6vMzy
GWONVEWs47taQbMJMLIoNkJzSxX9mRvLo8pLAKG7RYMbNapoKnUyPIA+AR6v
FbZ3baoiXUWCrWAjDp49vFd1+cphNPjGZLJtIwaGdlzKg1MOo6814nHt9TGw
Y8Vb6pd/GOWIT0gUXIkBrb2cB/ZvD6MPReLwljYGWuyzMmT3qaFDhV/2n5e5
Br37bl/6nqSGvLTe+X1Mi4J1F5vwvjw1JCAVL/3IIwo4njKHtlWqIbm5AVcR
pSg4eiL1bN0nNfSpV7SAdCASRp8neSSxH0FcqgOSpMKRsOibYKR17wiq+Xxt
nq7qMjA1GeorVRxBQzqLj6k9LoMiO5WOZNMRpKQYNk/BfhlC3sRqsI8d+W8/
YPD/dfkS7HJfk1sQUUdkV2SEGJwvAk3HZbZ7ZepopunHiQQiHJYHm3TPvVRH
1/Sdk8gpwmFokjTYsFMdNTNPlsi2XYDHf2M/rcyroxEpVd5Y+wtgoJicbCCt
gfyzirf/hYRBTHYe9XKJBtpR5GXV7A8B/+LRw+/qNdD1c0CdUxgCtk+FfHLa
NFDN99ramKAQEOoqfqf3UwMJtPW0bDOFwBuSyuhsCU2E5GctJB3Ow1+fpl2d
R5pIRTlyXm77HEyfJ5Xheq6JBlurn8d/PAcfo3SdF1o1Ed0jvTSbonNw7+77
+sxpTfT8eXy+mt050OzuDv0lqoXc30Vl8D0PgnDV0eU7D7VQ877hTLHUQFin
IJ2aLQDU8eP+h5j9Z+CC1U3tgGpAvfpjGbu9/rB7lzNvDf/Hy0ojqLL9gUJJ
zvHvD0Ba3eN53WL+wOru3MbKRyDpinq/HaPToPiqrhxyCDT8YljSvtgPnlFr
07aUEIicNChM47wfqNt1ehvXE0hQWmjgro4faM+P89sNEWh6kE/j3agvPKan
blOmQyhuc6c/XcgXXqiraJgYI2RnXXmSqtEbIkYjftJbIzT8y/DJSoo3aMbh
zG4nhC58/tGr7eUN+JPpup0vQrSVRbqMzN7w3tej/ET8f1zhvyXujBcMZKTw
h7xD6GXejgXjYU/YWP1Jnq+tjY66flh6TeMB35pymulMtBGcune0cdod3t40
vRZmo42aLUlu0re4Q7JYOZnlSW3ElmwYWnLVHcSOBZL+jdFGkRbY4OmOGzi9
2fzr/EEb3V2Pp4z8ewIg+dHr9z3a6GzqrzW1tydAxNnpitKwNqr3KEq+GncC
Vtbr92jntFFx1HZaJdMJuCFxebeeTgddSHgdGih9HF6mkO9wWuqgJ4Wbforh
LlDoUlt/zVEHHa35OMiu7wIJkl7hSyd0UH9tgE4gswvYN7dutwbqoINv03Zj
njjD4ub1rZA0HbTLyeFHN3UM+I8zbfR9/u99IrTzmv9RiJY5uJzioovUo/26
M985QIcdo/FpT11055dtS2e+A7BdJi008NdFjC6cs6aXHOBR15Tt3kVdVCsT
vSKq7ACdARXPT93VRVWyUQsqj+yBvZq4qv9FF92eYapXzLGD48MKQwLj//Hs
2jcN4XbwmFREYfenLjL77FsUfdQO1G2oJ2p+66Kauh9F3dz/+dd6DAS49VDo
3mSExT1beKziwfDHUQ896+X4c7LSBlZc7XwGTuihWmbx28VpNqAeZ4CrffRQ
YiCXg0CoDXQNSJ3zDdNDRyzVPJ5r2cBq2Nrnzxl6KGNh3z7vbmvQaIi5V/VZ
Dz22WFdy3bWCj/BIxttWH/022xB0XbMAzWSKzDlnfZSsKMEg/NYCSr67k571
1EdLJMaVJrcsIOYS70BYiD4aOH4nqFHeAtQbbl29nqmPPrdck6Q9bw7FKpd6
y77qo5ynrAP36Mzgsoz1hbWTBmgya23iYLgxzF2sGA/zN0Br57NWYmyMwamD
znz3vAEScsjYVZYxBsVTrYKUcQboAw9D2JlRI5h9pNHB8dgAnRQqtZIzMwI7
YTE+9V8GyFRx+7qPvCHI8PxpjjxviKZHGn63iuvDbkv2+/OXDFFOYcCEPJ0+
dJ1V6/CNMUTBu0EUHYt6EPAupNcq3RDtnH3vk/xMD6oCl0cFag3RSJO6jqGR
Hii9n9rDa4ZIV/XkLfnzuqB+vucwabARanlULB03rw20/Gc1NiKMkDFbjpVJ
vzZ8bdtP/Iw2QvGvmZiUX2nDJX5Tg09pRuirgLVGWIo2vG5/Z1dQY4QubvsF
1apog7ZgY5D2qhGyfXWhtysBgdHHoidRQcZI8bKy3JkUAG+un+/Mw42RJL+t
BucpgFgPmVHuKGPkb62pvqMH8Hazhq0m1RiN1yoF+P3RAk1+fHm80hjJIa2o
sVNaIB/4xVJ30Ri5dFCUjdlqAhcL4zrFaRMULDVAn2GqDqouNgyfzpkguTEn
x4cy6mBffEfiXoQJ6ly6zjW6Xx3S1HldVW6YoEeJMk0jPUeA/qRkq1eJCaJV
3Uex7HQESGp1s1pnTNCCqNoj/iA1+Gl/QTPB0xQZTZ7qbWxSBZn3Yr57/qZo
g8nfsPGBKgSofb59LsQUpYyYtkzFq8I6j+K8S5wpKvcOzm6wUgWS0flshcem
yL3n9yHnSRXgOHVi68u8KSJnMOBWZVUBnSsGNbLBZkj8tvKwR5ISxC6tfy+8
aIZU3bpaVUKV4IPbAxquGDPU9zqMRPqEEpjrkriT3TFDQd8eeF1UUAIn6gbG
wWdmiI6eOqB8UBHOpsmeidwxQ70TPE3CUoqQW8wm0Rdljhpo8ti+TsmDTjDF
wvPr5ihKZfliX588zBLr1bm3zNE3nnOzE2/kQWm4T8O7wBwVfW89bJYnD+10
ty1/Y3N0X8k2RdVJHrYDmcP4SSyQVJL0vwf5h8Beg6H19BULpMYUfsmtQBZ2
qP7esIqzQDYa6kIfomUhv3/BUiXZAqHFKHVHT1n4daZr+O89C8QU59Q9Jy4L
Mfk3F269skBXS35sj1bJQA0lHfuLXQtU4iUqNtAmDQw9VJ4UFy2RzEO90BMc
UjDU7KGeds0SaXuOP+fekYTC56+YBG5aop35eI2d75Kgej/4lcY9SzRZXs4s
WywJJwJ+cAQ3WaJIDSpTWzVJcIr7OrlMaoVWf+j8O3NSAh6LPM08YWCFyJYn
vtn0iUFS3mh0sYkV0lhdi/ZqFINzXAwBCxZWyPvGu4jMB2KgSe+nd9HRClUy
0N91Oi8GPWt8Kxm+VugWba2dCacYbL+9YfLxxn9+CRz+1kMUjNw99jS7rVCj
16uJTgYR6JcaXzvbZ4XCPEmfd+8Ig9u6+1zhoBWiRudOzU8Lw4V490HqUSuk
70763b9JGB6Xu1X3L1uhH+d6Vm8HCQPNznEvfxZrFM2SV2P7RQja05y77tpb
o4Mna63KXgqCg8vX5o9HrZHFnO5I/BNBGBd1biA9bo3GmJR4L+QIws6LY498
vK0RYwuNYsYFQZD6cTRKKcwaXfqwdeOdiiAkSjupdGRZo+9Ze82DTwXArMXu
3s7X/7jDnV9sl/jhhkaI29QPa1T1uUI2zo0f3tfcEe6ZsEZ9SjzJ7Pr8oFMw
UFI0b42EvUOZkhn4Qe2K0zOrP9bIwClqcKyQD0TVXLqLeWxQkrUP11rPQfj7
5CSp7VEbtLJXZfRKmxc0hWNatFxtUOC23NFSSV4Iz3kYL+Fug7xTPKiqmXlh
PWFq/19fG3SjjaeBdvwAzHn58JRcsEG25tEr89cOwAD/aaV/mTZIt22C1qST
Bypvn/N6MmCDTttdNSgI4IYreUbVc19sUJFbP25y5AaLEr49yR82KPGqx/IW
4obF1+3pj2f+64/8wlQtKzfIzAm1FG3boEGnN6dcG7igFPUJ5fPYomXTvTJT
ei4oWlAaTT9uiw7VPm169YYDzm/TyPR72KKfdZwv+so5QI98NIzVxxbFvVE9
/y+bAya5bjKmnbVFQi7jLZnnOEBIbxJSIm3R866Dzz6IcEB+Tvq964W2SH3o
91vWJHa4a7hx7Mq0LTq+q6CR4c8GvCT+wSFztuhLYkqtowsb5L0YT/RftEWL
8NhK0owN8iV7Xh7btEUDYXZFu9Js8JDuCd/hfXYo9E/fE/dfrFDR7Ta+JGqH
2JPDp9gCWQE7dvq5e9mhI5o6y4XRLDDt8+CC3qQdsrh6vwH3MAFDoH+u+Kwd
0rO2YNdtYQLVCyqY9pcdquJ9vu/TcyaIT3hP9WnNDonZZUcw3mcCiZL5DFdy
e9Q+U6HNHsAEp+aU6kKF7NHgsaVjRxiYYMG/ZeWxmz2yk2rr4CtngPWgqVP7
v9sj5dGqHyS09FCx35NTf8wevZdqO+O3Tgd+JePNl6bsEV17Cp4eoYOR0R+8
vxbs0d3MH7b8tXTw3vLLx/a/9iivQD079gQd5Mh2KyYIOKCc5FwblgZaQD9f
7JB5OqAd5zJIvUwDiW43b2zPOSDRgtNGWUeoYLPkCfnsogNKueJe/USSCjzW
2i8NrjqgOrO5V53cVP/lD5qzz3YckNCY8/XDO/tg7kmc7XlaR2TA6uhd0bgP
jLYieZclHZH5+p4Ju/Y+2JccUjHj64juk1qWnbanhKjG470D047odKrV7I0C
cuBq7QnVmHdEoy9YRIRvk0NVj86B/CVHlCUwf/tDDDmMTIl5+m07oou30gfU
fclBk2lp4w+NE9rdCbdtPEQO255XuQVlnZDHVbUv/G/IIIAh3+10sBNqd6k4
yLVACvu4WSh7wpyQwDs/bs1RUrgnHFOifOk/raB793QfKXSq+a7uxTihVZ+F
v7/qSUHqpHxMaoYToqs+vhQWTwpTz/Gjunon9OdGyuIDEVK49FbRjOe1E+oe
krsbwUUKbF0Pl6+8dUKuQhcYXOhJQWc84YhRhxOaJBk8QKyTQD69dceXb07o
QDxtekwLCahxNp8lxpzQorPDkaoXJNAtqML2cMoJxa9cM50uI4G/qtyuZxad
0IOTu9eD7pBAhnYiae+qE4rjuZzfep0EZM32ilS3nNCs27st0Ssk0OJw1uTu
HyeUdtIiNuUcCfzf/ST6//vJ/wEXssNg
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"\[Beta]\"", TraditionalForm], None}, {
     FormBox["\"\[Gamma]\"", TraditionalForm], None}},
  FrameTicks->All,
  ImageSize->300,
  Method->{},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.810880498588002*^9}],

Cell[BoxData["\<\"beta-gamma.pdf\"\>"], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.8108804990024147`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804990034156`*^9}],

Cell[BoxData["\<\"The relative evolution of v w.r.t the scalar field T\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804990044165`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880499005417*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804990064178`*^9}],

Cell[BoxData["\<\"Eqs. (5.13) and (5.14)\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804990064178`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804990074186`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v = v(b,\\!\\(\\*SubscriptBox[\\(p\\), \\(T\\)]\\)) = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"16", " ", 
     SqrtBox[
      FractionBox["2", 
       RowBox[{"3", " ", "\[Pi]"}]]], " ", 
     SubscriptBox["p", "T"]}], 
    SqrtBox[
     RowBox[{"G", " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "256"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", "b", "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "b"}], "]"}]}], "+", 
            RowBox[{"25", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "b", "]"}], "2"]}]]]}],
  SequenceForm[
  "v = v(b,\!\(\*SubscriptBox[\(p\), \(T\)]\)) = ", 
   16 (Rational[2, 3]/Pi)^
    Rational[1, 
      2] ($CellContext`G $CellContext`\[HBar]^2 ((-256) \
$CellContext`\[Gamma]^2 (3 Cos[$CellContext`b] + 5 Cos[3 $CellContext`b]) + 
      2 (1 + $CellContext`\[Gamma]^2) (3 + 4 Cos[2 $CellContext`b] + 
         25 Cos[4 $CellContext`b])^2) Sin[$CellContext`b]^2)^Rational[-1, 2] 
   Subscript[$CellContext`p, $CellContext`T]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804992221017`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*FractionBox[\\(dT\\), \\(db\\)]\\) = \
\\!\\(\\*FractionBox[\\({T, \\*SubsuperscriptBox[\\(\[ScriptCapitalH]\\), \
\\(tot\\), \\(Full, eff\\)]}\\), \\({b, \\*SubsuperscriptBox[\\(\
\[ScriptCapitalH]\\), \\(tot\\), \\(Full, eff\\)]}\\)]\\) =(using v=v(b))= \"\
\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox[
       FractionBox["2", 
        RowBox[{"3", " ", "\[Pi]"}]]]}], 
     RowBox[{
      RowBox[{"Sign", "[", "\[Gamma]", "]"}], " ", 
      SqrtBox[
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "256"}], " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"Cos", "[", "b", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"3", " ", "b"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "b"}], "]"}]}], "+", 
              RowBox[{"25", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", "b"}], "]"}]}]}], ")"}], "2"]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "b", "]"}], "2"]}]]}]]}]}],
  SequenceForm[
  "\!\(\*FractionBox[\(dT\), \(db\)]\) = \!\(\*FractionBox[\({T, \
\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]}\), \({b, \
\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \(tot\), \(Full, eff\)]}\)]\) \
=(using v=v(b))= ", (-16) (Rational[2, 3]/Pi)^Rational[1, 2] 
   Sign[$CellContext`\[Gamma]]^(-1) ($CellContext`G ((-256) $CellContext`\
\[Gamma]^2 (3 Cos[$CellContext`b] + 5 Cos[3 $CellContext`b]) + 
      2 (1 + $CellContext`\[Gamma]^2) (3 + 4 Cos[2 $CellContext`b] + 
         25 Cos[4 $CellContext`b])^2) Sin[$CellContext`b]^2)^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880499610549*^9}],

Cell[BoxData["\<\"------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804996125546`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Using the condition that \\!\\(\\*SubsuperscriptBox[\\(\
\[ScriptCapitalH]\\), \\(grav\\), \\(Full, eff\\)]\\)=0 and 0<b<\[Pi], we \
have that  \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "0.3944572824531793`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "0.4934392011097596`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "1.914946710984292`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", "\[Rule]", "2.01832530965235`"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Using the condition that \!\(\*SubsuperscriptBox[\(\[ScriptCapitalH]\), \
\(grav\), \(Full, eff\)]\)=0 and 0<b<\[Pi], we have that  ", {{$CellContext`b -> 
     0.3944572824531793}, {$CellContext`b -> 
     0.4934392011097596}, {$CellContext`b -> 
     1.914946710984292}, {$CellContext`b -> 2.01832530965235}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108804997252684`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Setting\:ff1a                                 G = \"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",    \[HBar] = \"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",    \[Gamma] = \"\>", 
   "\[InvisibleSpace]", "0.2375`"}],
  SequenceForm[
  "Setting\:ff1a                                 G = ", 1, ",    \[HBar] = ", 
   1, ",    \[Gamma] = ", 0.2375],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805009589095`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The region of b satisfying v[b]\[LessEqual]\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"8.`", " ", 
    SubscriptBox["p", "T"]}], 
   "\[InvisibleSpace]", "\<\" :    b\[Element][\"\>", "\[InvisibleSpace]", 
   "0.0204175495388129`", "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", "0.39199357790332195`", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm[
  "The region of b satisfying v[b]\[LessEqual]", 8. 
   Subscript[$CellContext`p, $CellContext`T], " :    b\[Element][", 
   0.0204175495388129, ",", 0.39199357790332195`, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880500959898*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evolution of v with initial data:         \
v(\\!\\(\\*SubscriptBox[\\(b\\), \\(start\\)]\\)=\"\>", "\[InvisibleSpace]", 
   "0.0204175495388129`", "\[InvisibleSpace]", "\<\")=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"8.`", " ", 
    SubscriptBox["p", "T"]}], 
   "\[InvisibleSpace]", "\<\"  ->  v=(\\!\\(\\*SubscriptBox[\\(b\\), \
\\(end\\)]\\)=\"\>", "\[InvisibleSpace]", "0.39199357790332195`", 
   "\[InvisibleSpace]", "\<\")=\"\>", "\[InvisibleSpace]", 
   RowBox[{"7.999999999999951`", " ", 
    SubscriptBox["p", "T"]}]}],
  SequenceForm[
  "Evolution of v with initial data:         v(\!\(\*SubscriptBox[\(b\), \
\(start\)]\)=", 0.0204175495388129, ")=", 8. 
   Subscript[$CellContext`p, $CellContext`T], 
   "  ->  v=(\!\(\*SubscriptBox[\(b\), \(end\)]\)=", 0.39199357790332195`, 
   ")=", 7.999999999999951 Subscript[$CellContext`p, $CellContext`T]],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880500959898*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evolution of T with initial data:         \
T(\\!\\(\\*SubscriptBox[\\(b\\), \\(start\\)]\\)=\"\>", "\[InvisibleSpace]", 
   "0.0204175495388129`", "\[InvisibleSpace]", "\<\")=\"\>", 
   "\[InvisibleSpace]", "1.`", 
   "\[InvisibleSpace]", "\<\"  ->  T=(\\!\\(\\*SubscriptBox[\\(b\\), \
\\(end\\)]\\)=\"\>", "\[InvisibleSpace]", "0.39199357790332195`", 
   "\[InvisibleSpace]", "\<\")=\"\>", "\[InvisibleSpace]", 
   "0.29576284830956423`"}],
  SequenceForm[
  "Evolution of T with initial data:         T(\!\(\*SubscriptBox[\(b\), \
\(start\)]\)=", 0.0204175495388129, ")=", 1., 
   "  ->  T=(\!\(\*SubscriptBox[\(b\), \(end\)]\)=", 0.39199357790332195`, 
   ")=", 0.29576284830956423`],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805009629*^9}],

Cell[BoxData["\<\"------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880500963913*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805009649134`*^9}],

Cell[BoxData["\<\"Fig. 4\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805009649134`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805009659147`*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], 
        {Arrowheads[{0., 0.07, 0.07, 0.07, 0.}], ArrowBox[CompressedData["
1:eJwl1nk8Fe0XAHBEpfAipUSyJktaZH+dgyyVUpJikOxLi31L2UlCaZUoihIp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          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0.3, 100.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 15}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(2\\)]\\)\"", 
           TraditionalForm], {0.8, 600}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], 
        {Arrowheads[{0., 0.07, 0.07, 0.07, 0.}], ArrowBox[CompressedData["
1:eJwl1nk8Fd//B3DaRUK2FsnaYqsISd5vSYiiTSGRpVJpoYUUUlQk994QyhpK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          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0.3, 1000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
           TraditionalForm], {0.8, 6000}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], 
        {Arrowheads[{0., 0.07, 0.07, 0.07, 0.}], ArrowBox[CompressedData["
1:eJwl1nk8Fd//B3BKnxYpS1GkCC2WCFnL+41QIlEpRCJJKbKEVJYSlSVKIUuE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          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0.3, 10000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {3, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(4\\)]\\)\"", 
           TraditionalForm], {0.8, 60000}], 10, 
         GrayLevel[0], StripOnInput -> False]}]},
    {
     GraphicsBox[{{}, {}, 
       {Hue[0.67, 0.6, 0.6], 
        {Arrowheads[{0., 0.07, 0.07, 0.07, 0.}], ArrowBox[CompressedData["
1:eJwl13c8Vu//OHCiMrJXpOyRkoas5HUuQlpWZJaMhIqMhIoSKqu3d4qiIrwL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          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->True,
      AxesOrigin->{0.3, 100000.},
      Frame->True,
      FrameLabel->{
        FormBox["\"T\"", TraditionalForm], 
        FormBox["\"v\"", TraditionalForm]},
      FrameTicks->All,
      ImagePadding->{{58, 42}, {30, 3}},
      ImageSize->300,
      Method->{},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{Automatic, Automatic},
      Prolog->{
        StyleBox[
         InsetBox[
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(T\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
           TraditionalForm], {0.8, 600000}], 10, 
         GrayLevel[0], StripOnInput -> False]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.810880501082041*^9}],

Cell[BoxData["\<\"v-T.pdf\"\>"], "Output",
 CellChangeTimes->{3.8108789704972444`*^9, 3.8108791519220314`*^9, 
  3.8108794947314577`*^9, 3.810880501550971*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015529723`*^9}],

Cell[BoxData["\<\"The comological parameters\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015529723`*^9}],

Cell[BoxData["\<\"~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\"\>"], \
"Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501554956*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The current value of the Hubble parameter\:ff1a  \
\\!\\(\\*SubscriptBox[\\(H\\), \\(0\\)]\\) = \"\>", "\[InvisibleSpace]", 
   "67.36`", 
   "\[InvisibleSpace]", "\<\" km\[CenterDot]\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)\[CenterDot]\\!\\(\\*SuperscriptBox[\\(Mpc\\), \\(-1\\)]\\)\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   "0.000020662576687116564`", 
   "\[InvisibleSpace]", "\<\" km\[CenterDot]\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)\[CenterDot]\\!\\(\\*SuperscriptBox[\\(ly\\), \\(-1\\)]\\)\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   "0.07438527607361964`", "\[InvisibleSpace]", "\<\" km/h/ly\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   "74.38527607361964`", "\[InvisibleSpace]", "\<\" m/h/ly\"\>"}],
  SequenceForm[
  "The current value of the Hubble parameter\:ff1a  \!\(\*SubscriptBox[\(H\), \
\(0\)]\) = ", 67.36, 
   " km\[CenterDot]\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)", " = ", 
   0.000020662576687116564`, 
   " km\[CenterDot]\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(ly\), \(-1\)]\)", " = ", 
   0.07438527607361964, " km/h/ly", " = ", 74.38527607361964, " m/h/ly"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501555971*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"                                             \
\\!\\(\\*SubscriptBox[\\(H\\), \\(0\\)]\\) = \"\>", "\[InvisibleSpace]", 
   "67.36`", 
   "\[InvisibleSpace]", "\<\" km\[CenterDot]\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)\[CenterDot]\\!\\(\\*SuperscriptBox[\\(Mpc\\), \\(-1\\)]\\)\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", "0.06736`", 
   "\[InvisibleSpace]", "\<\" m\[CenterDot]\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)\[CenterDot]\\!\\(\\*SuperscriptBox[\\(pc\\), \\(-1\\)]\\)\"\>", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   "2.1855319942606754`*^-18", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)\"\
\>"}],
  SequenceForm[
  "                                             \!\(\*SubscriptBox[\(H\), \(0\
\)]\) = ", 67.36, 
   " km\[CenterDot]\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)", " = ", 0.06736,
    " m\[CenterDot]\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(pc\), \(-1\)]\)", " = ", 
   2.1855319942606754`*^-18, " \!\(\*SuperscriptBox[\(s\), \(-1\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015569673`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The age of the universe:  \\!\\(\\*SubscriptBox[\\(t\\), \
\\(0\\)]\\) \[TildeTilde] \\!\\(\\*FractionBox[\\(1\\), SubscriptBox[\\(H\\), \
\\(0\\)]]\\) = \"\>", "\[InvisibleSpace]", "1.4508958032660334`*^10", 
   "\[InvisibleSpace]", "\<\" y\"\>", "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", "14.508958032660335`", 
   "\[InvisibleSpace]", "\<\" Gyr\"\>"}],
  SequenceForm[
  "The age of the universe:  \!\(\*SubscriptBox[\(t\), \(0\)]\) \[TildeTilde] \
\!\(\*FractionBox[\(1\), SubscriptBox[\(H\), \(0\)]]\) = ", 
   1.4508958032660334`*^10, " y", " = ", 14.508958032660335`, " Gyr"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501557975*^9}],

Cell[BoxData["\<\"The vacuum energy density :\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501557975*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"        \\!\\(\\*SubsuperscriptBox[\\(\[Rho]\\), \\(\
\[CapitalLambda]\\), \\(tho\\)]\\) = \\!\\(\\*FractionBox[SuperscriptBox[\\((\
\\*SubscriptBox[\\(E\\), \\(p\\)])\\), \\(4\\)], \\(16*\\*SuperscriptBox[\\(\
\[Pi]\\), \\(2\\)]*\\*SuperscriptBox[\\(\[HBar]\\), \
\\(3\\)]*\\*SuperscriptBox[\\(c\\), \\(5\\)]\\)]\\) = \"\>", 
   "\[InvisibleSpace]", "1.4612631711134896`*^94", 
   "\[InvisibleSpace]", "\<\" kg/\\!\\(\\*SuperscriptBox[\\(m\\), \\(3\\)]\\)\
\"\>"}],
  SequenceForm[
  "        \!\(\*SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \(tho\)]\
\) = \!\(\*FractionBox[SuperscriptBox[\((\*SubscriptBox[\(E\), \(p\)])\), \(4\
\)], \(16*\*SuperscriptBox[\(\[Pi]\), \(2\)]*\*SuperscriptBox[\(\[HBar]\), \
\(3\)]*\*SuperscriptBox[\(c\), \(5\)]\)]\) = ", 1.4612631711134896`*^94, 
   " kg/\!\(\*SuperscriptBox[\(m\), \(3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015589733`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"        \\!\\(\\*SubsuperscriptBox[\\(\[Rho]\\), \\(\
\[CapitalLambda]\\), \\(obs\\)]\\) = \
\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[\\(c\\), \\(2\\)] \
\\*SubscriptBox[\\(\[CapitalLambda]\\), \\(obs\\)]\\), \\(8\\\\ \[Pi]\\\\ \
G\\)]\\) \\!\\(\\*FractionBox[\\(\\((\\*SuperscriptBox[\\(m\\), \
\\(2\\)]/\\*SuperscriptBox[\\(s\\), \
\\(2\\)])\\)\[CenterDot]\\*SuperscriptBox[\\(m\\), \\(-2\\)]\\), \\(\\((kg\
\[CenterDot]m\[CenterDot]\\*SuperscriptBox[\\(s\\), \\(-2\\)])\\)\[CenterDot]\
\\*SuperscriptBox[\\(m\\), \\(2\\)]/\\*SuperscriptBox[\\(kg\\), \
\\(2\\)]\\)]\\) = \"\>", "\[InvisibleSpace]", "5.850616340012294`*^-27", 
   "\[InvisibleSpace]", "\<\" kg/\\!\\(\\*SuperscriptBox[\\(m\\), \\(3\\)]\\)\
\"\>"}],
  SequenceForm[
  "        \!\(\*SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \(obs\)]\
\) = \!\(\*FractionBox[\(\*SuperscriptBox[\(c\), \(2\)] \*SubscriptBox[\(\
\[CapitalLambda]\), \(obs\)]\), \(8\\ \[Pi]\\ G\)]\) \
\!\(\*FractionBox[\(\((\*SuperscriptBox[\(m\), \(2\)]/\*SuperscriptBox[\(s\), \
\(2\)])\)\[CenterDot]\*SuperscriptBox[\(m\), \(-2\)]\), \(\((kg\[CenterDot]m\
\[CenterDot]\*SuperscriptBox[\(s\), \
\(-2\)])\)\[CenterDot]\*SuperscriptBox[\(m\), \(2\)]/\*SuperscriptBox[\(kg\), \
\(2\)]\)]\) = ", 5.850616340012294*^-27, 
   " kg/\!\(\*SuperscriptBox[\(m\), \(3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015599737`*^9}],

Cell[BoxData["\<\"The cosmological constant\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501560975*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"        \\!\\(\\*SubscriptBox[\\(\[CapitalLambda]\\), \
\\(tho\\)]\\) = \\!\\(\\*FractionBox[\\(8*\[Pi]*G\\), SuperscriptBox[\\(c\\), \
\\(2\\)]]\\)\\!\\(\\*SubsuperscriptBox[\\(\[Rho]\\), \\(\[CapitalLambda]\\), \
\\(tho\\)]\\) = \"\>", "\[InvisibleSpace]", "2.7265993874424845`*^68", 
   "\[InvisibleSpace]", "\<\" kg/\\!\\(\\*SuperscriptBox[\\(m\\), \\(3\\)]\\)\
\"\>"}],
  SequenceForm[
  "        \!\(\*SubscriptBox[\(\[CapitalLambda]\), \(tho\)]\) = \
\!\(\*FractionBox[\(8*\[Pi]*G\), SuperscriptBox[\(c\), \
\(2\)]]\)\!\(\*SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \(tho\)]\) \
= ", 2.7265993874424845`*^68, " kg/\!\(\*SuperscriptBox[\(m\), \(3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501561976*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"        \\!\\(\\*SubscriptBox[\\(\[CapitalLambda]\\), \
\\(obs\\)]\\) = \
\\!\\(\\*FractionBox[\\(3*\\*SuperscriptBox[\\((\\*SubscriptBox[\\(H\\), \\(0\
\\)])\\), \\(2\\)]*\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(\[CapitalLambda]\
\\)]\\), SuperscriptBox[\\(c\\), \\(2\\)]]\\) = \"\>", "\[InvisibleSpace]", 
   "1.0916778882946039`*^-52", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(m\\), \\(-2\\)]\\)\"\
\>"}],
  SequenceForm[
  "        \!\(\*SubscriptBox[\(\[CapitalLambda]\), \(obs\)]\) = \
\!\(\*FractionBox[\(3*\*SuperscriptBox[\((\*SubscriptBox[\(H\), \(0\)])\), \
\(2\)]*\*SubscriptBox[\(\[CapitalOmega]\), \(\[CapitalLambda]\)]\), \
SuperscriptBox[\(c\), \(2\)]]\) = ", 1.0916778882946039`*^-52, 
   " \!\(\*SuperscriptBox[\(m\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015629616`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*FractionBox[SubscriptBox[\\(\[CapitalLambda]\\), \
\\(obs\\)], SubscriptBox[\\(\[CapitalLambda]\\), \\(tho\\)]]\\) = \"\>", 
   "\[InvisibleSpace]", "4.003807428852186`*^-121"}],
  SequenceForm[
  "\!\(\*FractionBox[SubscriptBox[\(\[CapitalLambda]\), \(obs\)], \
SubscriptBox[\(\[CapitalLambda]\), \(tho\)]]\) = ", 4.003807428852186*^-121],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501563963*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*FractionBox[SubsuperscriptBox[\\(\[Rho]\\), \\(\
\[CapitalLambda]\\), \\(obs\\)], SubsuperscriptBox[\\(\[Rho]\\), \\(\
\[CapitalLambda]\\), \\(tho\\)]]\\) = \"\>", "\[InvisibleSpace]", 
   "4.003807428852186`*^-121"}],
  SequenceForm[
  "\!\(\*FractionBox[SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \
\(obs\)], SubsuperscriptBox[\(\[Rho]\), \(\[CapitalLambda]\), \(tho\)]]\) = ",
    4.003807428852186*^-121],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.810880501563963*^9}],

Cell[BoxData["\<\"------------------------------\"\>"], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015649633`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running time\:ff1a\"\>", "\[InvisibleSpace]", 
   "33.4217572`8.67454427768624", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running time\:ff1a", 33.4217572`8.67454427768624, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{3.810878969827755*^9, 3.8108791512674723`*^9, 
  3.8108794940779753`*^9, 3.8108805015649633`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1017},
WindowMargins->{{-1928, Automatic}, {-18, Automatic}},
Magnification->1.4000000953674316`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 68917, 1878, 7796, "Input"],
Cell[CellGroupData[{
Cell[69521, 1904, 233, 3, 31, "Print"],
Cell[69757, 1909, 177, 2, 31, "Print"],
Cell[69937, 1913, 234, 3, 31, "Print"],
Cell[70174, 1918, 174, 2, 31, "Print"],
Cell[70351, 1922, 155, 2, 31, "Print"],
Cell[70509, 1926, 174, 2, 31, "Print"]
}, Open  ]],
Cell[70698, 1931, 172311, 2897, 809, "Output"],
Cell[243012, 4830, 161, 2, 41, "Output"],
Cell[CellGroupData[{
Cell[243198, 4836, 204, 3, 31, "Print"],
Cell[243405, 4841, 289, 4, 34, "Print"],
Cell[243697, 4847, 204, 3, 31, "Print"],
Cell[243904, 4852, 174, 2, 31, "Print"],
Cell[244081, 4856, 160, 2, 31, "Print"],
Cell[244244, 4860, 172, 2, 31, "Print"],
Cell[244419, 4864, 2825, 60, 59, "Print"],
Cell[247247, 4926, 313, 4, 54, "Print"],
Cell[247563, 4932, 2462, 54, 60, "Print"],
Cell[250028, 4988, 315, 4, 54, "Print"],
Cell[250346, 4994, 735, 16, 51, "Print"],
Cell[251084, 5012, 732, 16, 51, "Print"],
Cell[251819, 5030, 736, 16, 51, "Print"],
Cell[252558, 5048, 735, 16, 51, "Print"],
Cell[253296, 5066, 736, 16, 51, "Print"],
Cell[254035, 5084, 204, 3, 31, "Print"],
Cell[254242, 5089, 867, 16, 55, "Print"],
Cell[255112, 5107, 210, 3, 31, "Print"],
Cell[255325, 5112, 204, 3, 31, "Print"],
Cell[255532, 5117, 201, 3, 31, "Print"],
Cell[255736, 5122, 202, 3, 31, "Print"],
Cell[255941, 5127, 264, 4, 31, "Print"],
Cell[256208, 5133, 172, 2, 31, "Print"],
Cell[256383, 5137, 158, 2, 31, "Print"],
Cell[256544, 5141, 172, 2, 31, "Print"],
Cell[256719, 5145, 820, 11, 60, "Print"],
Cell[257542, 5158, 171, 2, 31, "Print"],
Cell[257716, 5162, 157, 2, 31, "Print"],
Cell[257876, 5166, 174, 2, 31, "Print"],
Cell[258053, 5170, 1334, 30, 58, "Print"],
Cell[259390, 5202, 174, 2, 31, "Print"],
Cell[259567, 5206, 172, 2, 31, "Print"],
Cell[259742, 5210, 172, 2, 31, "Print"],
Cell[259917, 5214, 183, 2, 31, "Print"],
Cell[260103, 5218, 250, 3, 31, "Print"],
Cell[260356, 5223, 355, 7, 31, "Print"],
Cell[260714, 5232, 615, 13, 50, "Print"],
Cell[261332, 5247, 250, 3, 31, "Print"],
Cell[261585, 5252, 416, 9, 31, "Print"],
Cell[262004, 5263, 680, 13, 50, "Print"],
Cell[262687, 5278, 845, 16, 58, "Print"],
Cell[263535, 5296, 822, 16, 50, "Print"],
Cell[264360, 5314, 204, 3, 31, "Print"],
Cell[264567, 5319, 202, 3, 31, "Print"],
Cell[264772, 5324, 202, 3, 31, "Print"],
Cell[264977, 5329, 174, 2, 31, "Print"],
Cell[265154, 5333, 157, 2, 31, "Print"],
Cell[265314, 5337, 174, 2, 31, "Print"],
Cell[265491, 5341, 202, 3, 31, "Print"]
}, Open  ]],
Cell[265708, 5347, 18623, 346, 285, "Output"],
Cell[284334, 5695, 11172, 192, 304, "Output"],
Cell[295509, 5889, 387, 9, 31, "Message"],
Cell[295899, 5900, 443, 11, 31, "Print"],
Cell[296345, 5913, 168, 2, 41, "Output"],
Cell[296516, 5917, 171, 2, 41, "Output"],
Cell[CellGroupData[{
Cell[296712, 5923, 174, 2, 31, "Print"],
Cell[296889, 5927, 155, 2, 31, "Print"],
Cell[297047, 5931, 174, 2, 31, "Print"]
}, Open  ]],
Cell[297236, 5936, 19924, 335, 294, "Output"],
Cell[317163, 6273, 168, 2, 41, "Output"],
Cell[CellGroupData[{
Cell[317356, 6279, 204, 3, 31, "Print"],
Cell[317563, 6284, 205, 3, 31, "Print"],
Cell[317771, 6289, 202, 3, 31, "Print"],
Cell[317976, 6294, 174, 2, 31, "Print"],
Cell[318153, 6298, 173, 2, 31, "Print"],
Cell[318329, 6302, 174, 2, 31, "Print"],
Cell[318506, 6306, 1904, 51, 98, "Print"],
Cell[320413, 6359, 2335, 56, 98, "Print"],
Cell[322751, 6417, 181, 2, 31, "Print"],
Cell[322935, 6421, 1080, 23, 36, "Print"],
Cell[324018, 6446, 577, 11, 31, "Print"],
Cell[324598, 6459, 743, 16, 31, "Print"],
Cell[325344, 6477, 1057, 21, 31, "Print"],
Cell[326404, 6500, 880, 17, 31, "Print"],
Cell[327287, 6519, 179, 2, 31, "Print"],
Cell[327469, 6523, 174, 2, 31, "Print"],
Cell[327646, 6527, 157, 2, 31, "Print"],
Cell[327806, 6531, 174, 2, 31, "Print"]
}, Open  ]],
Cell[327995, 6536, 34717, 623, 802, "Output"],
Cell[362715, 7161, 159, 2, 41, "Output"],
Cell[CellGroupData[{
Cell[362899, 7167, 204, 3, 31, "Print"],
Cell[363106, 7172, 177, 2, 31, "Print"],
Cell[363286, 7176, 202, 3, 31, "Print"],
Cell[363491, 7181, 1459, 26, 33, "Print"],
Cell[364953, 7209, 1329, 24, 33, "Print"],
Cell[366285, 7235, 796, 14, 53, "Print"],
Cell[367084, 7251, 176, 2, 31, "Print"],
Cell[367263, 7255, 1035, 18, 55, "Print"],
Cell[368301, 7275, 1504, 26, 62, "Print"],
Cell[369808, 7303, 174, 2, 31, "Print"],
Cell[369985, 7307, 863, 15, 51, "Print"],
Cell[370851, 7324, 962, 18, 55, "Print"],
Cell[371816, 7344, 543, 10, 52, "Print"],
Cell[372362, 7356, 621, 12, 60, "Print"],
Cell[372986, 7370, 181, 2, 31, "Print"],
Cell[373170, 7374, 384, 7, 31, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

